Federated Semi-Supervised Learning with Annotation Heterogeneity

Federated Semi-Supervised Learning (FSSL) aims to learn a global model from different clients in an environment with both labeled and unlabeled data. Most of the existing FSSL work generally assumes that both types of data are available on each client. In this paper, we study a more general problem setup of FSSL with annotation heterogeneity, where each client can hold an arbitrary percentage (0%-100%) of labeled data. To this end, we propose a novel FSSL framework called Heterogeneously Annotated Semi-Supervised LEarning (HASSLE). Specifically, it is a dual-model framework with two models trained separately on labeled and unlabeled data such that it can be simply applied to a client with an arbitrary labeling percentage. Furthermore, a mutual learning strategy called Supervised-Unsupervised Mutual Alignment (SUMA) is proposed for the dual models within HASSLE with global residual alignment and model proximity alignment. Subsequently, the dual models can implicitly learn from both types of data across different clients, although each dual model is only trained locally on a single type of data. Experiments verify that the dual models in HASSLE learned by SUMA can mutually learn from each other, thereby effectively utilizing the information of both types of data across different clients.

==> figure/HASSLE-main/Dataset/dataset.py <==
import numpy as np
from torch.utils.data.dataset import Dataset
import copy
import math

import numpy as np
from PIL import Image
from torchvision import datasets
from torchvision import transforms
from Dataset.sample_dirichlet import clients_indices, clients_indices_unlabel

def classify_label(dataset, num_classes: int):
    list1 = [[] for _ in range(num_classes)]
    for idx, datum in enumerate(dataset):
        list1[datum[1]].append(idx)
    return list1


def show_clients_data_distribution(dataset, clients_indices_labeled, clients_indices_unlabeled, num_classes):
    dict_per_client_labeled = []

    for client, indices in enumerate(zip(clients_indices_labeled, clients_indices_unlabeled)):
        nums_data_labeled = [0 for _ in range(num_classes)]
        nums_data_unlabeled = [0 for _ in range(num_classes)]
        idx_labeled, idx_unlabeled = indices
        for idx in idx_labeled:
            label = dataset[idx][1]
            nums_data_labeled[label] += 1
        dict_per_client_labeled.append(nums_data_labeled)
        for idx in idx_unlabeled:
            label = dataset[idx][1]
            nums_data_unlabeled[label] += 1
        print(f'{client}: {nums_data_labeled}')
        print(f'{client}: {nums_data_unlabeled}')
    return dict_per_client_labeled


def compute_clients_labeled_data_distribution(dataset, clients_indices_labeled, num_classes):
    dict_per_client_labeled = []
    nums_data_labeled = [0 for _ in range(num_classes)]
    for idx in clients_indices_labeled:
        label = dataset[idx][1]
        nums_data_labeled[label] += 1
    dict_per_client_labeled.append(nums_data_labeled)
    return dict_per_client_labeled


class Indices2Dataset_labeled(Dataset):
    def __init__(self, dataset):
        self.dataset = dataset
        self.indices = None

    def load(self, indices: list):
        self.indices = indices

    def __getitem__(self, idx):
        self.label_trans = transforms.Compose([
            transforms.RandomHorizontalFlip(),
            transforms.RandomCrop(size=32,
                                  padding=int(32 * 0.125),
                                  padding_mode='reflect'),
            transforms.ToTensor(),
            transforms.Normalize(mean=(0.4914, 0.4822, 0.4465), std=(0.2471, 0.2435, 0.2616))])

        idx = self.indices[idx]
        image, label = self.dataset[idx]
        image = self.label_trans(image)

        return image, label

    def __len__(self):
        return len(self.indices)


def sampling_labeled_data_non_iid(args, data_local_training, list_label2indices_labeled, num_labeled_client, alpha):
    list_choose_labeled = []
    list_choose_labeled_client1 = []
    list_rest_label2indices_labeled = []
    random_state = np.random.RandomState(0)
    list_choose_labeled_non_iid = clients_indices(list_label2indices=list_label2indices_labeled, num_classes=args.num_classes,
                                                  num_clients=2, non_iid_alpha=alpha, seed=0)
    client1_sampling = compute_clients_labeled_data_distribution(data_local_training,
                                                                 list_choose_labeled_non_iid[0], args.num_classes)
    client1_sampling = client1_sampling[0]
    for class_idx, list_index in enumerate(list_label2indices_labeled):
        new_data = set(random_state.choice(list_index, client1_sampling[class_idx], replace=False))
        list_new_data = list(new_data)
        list_choose_labeled_client1.extend(list_new_data)
        list_index = list(set(list_index) - new_data)
        list_rest_label2indices_labeled.append(list_index)
    list_choose_labeled.append(list_choose_labeled_client1)
    # the rest of clients
    list_choose_labeled_rest_client = clients_indices_unlabel(list_label2indices=list_rest_label2indices_labeled, num_classes=args.num_classes,
                                                                num_clients=(num_labeled_client-1),
                                                                non_iid_alpha=alpha, seed=10)
    list_choose_labeled.extend(list_choose_labeled_rest_client)
    return list_choose_labeled


def sampling_unlabeled_data_non_iid(args, list_label2indices_unlabeled, num_unlbeled_client, alpha):
    list_choose_unlabeled = []
    list_unlabeled_part1 = []
    list_unlabeled_part2 = []
    random_state = np.random.RandomState(0)
    class_sampling = [2000] * 10
    for class_idx, list_index in enumerate(list_label2indices_unlabeled):
        new_data = set(random_state.choice(list_index, class_sampling[class_idx], replace=False))
        list_new_data = list(new_data)
        list_unlabeled_part1.append(list_new_data)
        list_index = list(set(list_index) - new_data)
        list_unlabeled_part2.append(list_index)
    list_client_part1 =clients_indices_unlabel(list_label2indices=list_unlabeled_part1,
                                            num_classes=args.num_classes, num_clients=9,
                                            non_iid_alpha=alpha, seed=1000)
    list_client_part2 = clients_indices_unlabel(list_label2indices=list_unlabeled_part2, num_classes=args.num_classes, num_clients=10,
                                            non_iid_alpha=alpha, seed=10000)
    list_choose_unlabeled.append([])
    list_choose_unlabeled.extend(list_client_part1)
    list_choose_unlabeled.extend(list_client_part2)

    return list_choose_unlabeled



==> figure/HASSLE-main/Dataset/sample_dirichlet.py <==
import math
import functools
import numpy as np


def clients_indices(list_label2indices: list, num_classes: int, num_clients: int, non_iid_alpha: float, seed=None):
    indices2targets = []
    for label, indices in enumerate(list_label2indices):
        for idx in indices:
            indices2targets.append((idx, label))

    batch_indices = build_non_iid_by_dirichlet(seed=seed,
                                               indices2targets=indices2targets,
                                               non_iid_alpha=non_iid_alpha,
                                               num_classes=num_classes,
                                               num_indices=len(indices2targets),
                                               n_workers=num_clients)
    indices_dirichlet = functools.reduce(lambda x, y: x + y, batch_indices)
    list_client2indices = partition_balance(indices_dirichlet, num_clients)

    return list_client2indices


def partition_balance(idxs, num_split: int):

    num_per_part, r = len(idxs) // num_split, len(idxs) % num_split
    parts = []
    i, r_used = 0, 0
    while i < len(idxs):
        if r_used < r:
            parts.append(idxs[i:(i + num_per_part + 1)])
            i += num_per_part + 1
            r_used += 1
        else:
            parts.append(idxs[i:(i + num_per_part)])
            i += num_per_part

    return parts


def build_non_iid_by_dirichlet(
    seed, indices2targets, non_iid_alpha, num_classes, num_indices, n_workers
):
    random_state = np.random.RandomState(seed)
    n_auxi_workers = 2
    assert n_auxi_workers <= n_workers

    # random shuffle targets indices.
    random_state.shuffle(indices2targets)

    # partition indices.
    from_index = 0
    splitted_targets = []

    num_splits = math.ceil(n_workers / n_auxi_workers)

    split_n_workers = [
        n_auxi_workers
        if idx < num_splits - 1
        else n_workers - n_auxi_workers * (num_splits - 1)
        for idx in range(num_splits)
    ]
    split_ratios = [_n_workers / n_workers for _n_workers in split_n_workers]
    for idx, ratio in enumerate(split_ratios):
        to_index = from_index + int(n_auxi_workers / n_workers * num_indices)
        splitted_targets.append(
            indices2targets[
                from_index: (num_indices if idx == num_splits - 1 else to_index)
            ]
        )
        from_index = to_index

    #
    idx_batch = []
    for _targets in splitted_targets:
        # rebuild _targets.
        _targets = np.array(_targets)
        _targets_size = len(_targets)

        # use auxi_workers for this subset targets.
        _n_workers = min(n_auxi_workers, n_workers)
        #n_workers=10
        n_workers = n_workers - n_auxi_workers

        # get the corresponding idx_batch.
        min_size = 0
        _idx_batch = None
        while min_size < int(0.50 * _targets_size / _n_workers):
            _idx_batch = [[] for _ in range(_n_workers)]
            for _class in range(num_classes):
                # get the corresponding indices in the original 'targets' list.
                idx_class = np.where(_targets[:, 1] == _class)[0]
                idx_class = _targets[idx_class, 0]

                # sampling.
                try:
                    proportions = random_state.dirichlet(
                        np.repeat(non_iid_alpha, _n_workers)
                    )
                    # balance
                    proportions = np.array(
                        [
                            p * (len(idx_j) < _targets_size / _n_workers)
                            for p, idx_j in zip(proportions, _idx_batch)
                        ]
                    )
                    proportions = proportions / proportions.sum()
                    proportions = (np.cumsum(proportions) * len(idx_class)).astype(int)[
                        :-1
                    ]
                    _idx_batch = [
                        idx_j + idx.tolist()
                        for idx_j, idx in zip(
                            _idx_batch, np.split(idx_class, proportions)
                        )
                    ]
                    sizes = [len(idx_j) for idx_j in _idx_batch]
                    min_size = min([_size for _size in sizes])
                except ZeroDivisionError:
                    pass
        if _idx_batch is not None:
            idx_batch += _idx_batch

    return idx_batch



def clients_indices_unlabel(list_label2indices: list, num_classes: int, num_clients: int, non_iid_alpha: float, seed=None):
    indices2targets = []
    for label, indices in enumerate(list_label2indices):
        for idx in indices:
            indices2targets.append((idx, label))

    batch_indices = build_non_iid_by_dirichlet_unlabel(seed=seed,
                                               indices2targets=indices2targets,
                                               non_iid_alpha=non_iid_alpha,
                                               num_classes=num_classes,
                                               num_indices=len(indices2targets),
                                               n_workers=num_clients)
    indices_dirichlet = functools.reduce(lambda x, y: x + y, batch_indices)
    list_client2indices = partition_balance_unlabel(indices_dirichlet, num_clients)

    return list_client2indices


def partition_balance_unlabel(idxs, num_split: int):

    num_per_part, r = len(idxs) // num_split, len(idxs) % num_split
    parts = []
    i, r_used = 0, 0
    while i < len(idxs):
        if r_used < r:
            parts.append(idxs[i:(i + num_per_part + 1)])
            i += num_per_part + 1
            r_used += 1
        else:
            parts.append(idxs[i:(i + num_per_part)])
            i += num_per_part

    return parts


def build_non_iid_by_dirichlet_unlabel(
    seed, indices2targets, non_iid_alpha, num_classes, num_indices, n_workers
):
    random_state = np.random.RandomState(seed)
    n_auxi_workers = 9
    assert n_auxi_workers <= n_workers

    # random shuffle targets indices.
    random_state.shuffle(indices2targets)

    # partition indices.
    from_index = 0
    splitted_targets = []

    num_splits = math.ceil(n_workers / n_auxi_workers)

    split_n_workers = [
        n_auxi_workers
        if idx < num_splits - 1
        else n_workers - n_auxi_workers * (num_splits - 1)
        for idx in range(num_splits)
    ]
    split_ratios = [_n_workers / n_workers for _n_workers in split_n_workers]
    for idx, ratio in enumerate(split_ratios):
        to_index = from_index + int(n_auxi_workers / n_workers * num_indices)
        splitted_targets.append(
            indices2targets[
                from_index: (num_indices if idx == num_splits - 1 else to_index)
            ]
        )
        from_index = to_index

    #
    idx_batch = []
    for _targets in splitted_targets:
        # rebuild _targets.
        _targets = np.array(_targets)
        _targets_size = len(_targets)

        # use auxi_workers for this subset targets.
        _n_workers = min(n_auxi_workers, n_workers)
        #n_workers=10
        n_workers = n_workers - n_auxi_workers

        # get the corresponding idx_batch.
        min_size = 0
        _idx_batch = None
        while min_size < int(0.50 * _targets_size / _n_workers):
            _idx_batch = [[] for _ in range(_n_workers)]
            for _class in range(num_classes):
                # get the corresponding indices in the original 'targets' list.
                idx_class = np.where(_targets[:, 1] == _class)[0]
                idx_class = _targets[idx_class, 0]

                # sampling.
                try:
                    proportions = random_state.dirichlet(
                        np.repeat(non_iid_alpha, _n_workers)
                    )
                    # balance
                    proportions = np.array(
                        [
                            p * (len(idx_j) < _targets_size / _n_workers)
                            for p, idx_j in zip(proportions, _idx_batch)
                        ]
                    )
                    proportions = proportions / proportions.sum()
                    proportions = (np.cumsum(proportions) * len(idx_class)).astype(int)[
                        :-1
                    ]
                    _idx_batch = [
                        idx_j + idx.tolist()
                        for idx_j, idx in zip(
                            _idx_batch, np.split(idx_class, proportions)
                        )
                    ]
                    sizes = [len(idx_j) for idx_j in _idx_batch]
                    min_size = min([_size for _size in sizes])
                except ZeroDivisionError:
                    pass
        if _idx_batch is not None:
            idx_batch += _idx_batch

    return idx_batch



def clients_indices_unlabel1(list_label2indices: list, num_classes: int, num_clients: int, non_iid_alpha: float, seed=None):
    indices2targets = []
    for label, indices in enumerate(list_label2indices):
        for idx in indices:
            indices2targets.append((idx, label))

    batch_indices = build_non_iid_by_dirichlet_unlabel1(seed=seed,
                                               indices2targets=indices2targets,
                                               non_iid_alpha=non_iid_alpha,
                                               num_classes=num_classes,
                                               num_indices=len(indices2targets),
                                               n_workers=num_clients)
    indices_dirichlet = functools.reduce(lambda x, y: x + y, batch_indices)
    list_client2indices = partition_balance_unlabel1(indices_dirichlet, num_clients)

    return list_client2indices


def partition_balance_unlabel1(idxs, num_split: int):

    num_per_part, r = len(idxs) // num_split, len(idxs) % num_split
    parts = []
    i, r_used = 0, 0
    while i < len(idxs):
        if r_used < r:
            parts.append(idxs[i:(i + num_per_part + 1)])
            i += num_per_part + 1
            r_used += 1
        else:
            parts.append(idxs[i:(i + num_per_part)])
            i += num_per_part

    return parts


def build_non_iid_by_dirichlet_unlabel1(
    seed, indices2targets, non_iid_alpha, num_classes, num_indices, n_workers
):
    random_state = np.random.RandomState(seed)
    n_auxi_workers = 10
    assert n_auxi_workers <= n_workers

    # random shuffle targets indices.
    random_state.shuffle(indices2targets)

    # partition indices.
    from_index = 0
    splitted_targets = []

    num_splits = math.ceil(n_workers / n_auxi_workers)

    split_n_workers = [
        n_auxi_workers
        if idx < num_splits - 1
        else n_workers - n_auxi_workers * (num_splits - 1)
        for idx in range(num_splits)
    ]
    split_ratios = [_n_workers / n_workers for _n_workers in split_n_workers]
    for idx, ratio in enumerate(split_ratios):
        to_index = from_index + int(n_auxi_workers / n_workers * num_indices)
        splitted_targets.append(
            indices2targets[
                from_index: (num_indices if idx == num_splits - 1 else to_index)
            ]
        )
        from_index = to_index

    #
    idx_batch = []
    for _targets in splitted_targets:
        # rebuild _targets.
        _targets = np.array(_targets)
        _targets_size = len(_targets)

        # use auxi_workers for this subset targets.
        _n_workers = min(n_auxi_workers, n_workers)
        #n_workers=10
        n_workers = n_workers - n_auxi_workers

        # get the corresponding idx_batch.
        min_size = 0
        _idx_batch = None
        while min_size < int(0.50 * _targets_size / _n_workers):
            _idx_batch = [[] for _ in range(_n_workers)]
            for _class in range(num_classes):
                # get the corresponding indices in the original 'targets' list.
                idx_class = np.where(_targets[:, 1] == _class)[0]
                idx_class = _targets[idx_class, 0]

                # sampling.
                try:
                    proportions = random_state.dirichlet(
                        np.repeat(non_iid_alpha, _n_workers)
                    )
                    # balance
                    proportions = np.array(
                        [
                            p * (len(idx_j) < _targets_size / _n_workers)
                            for p, idx_j in zip(proportions, _idx_batch)
                        ]
                    )
                    proportions = proportions / proportions.sum()
                    proportions = (np.cumsum(proportions) * len(idx_class)).astype(int)[
                        :-1
                    ]
                    _idx_batch = [
                        idx_j + idx.tolist()
                        for idx_j, idx in zip(
                            _idx_batch, np.split(idx_class, proportions)
                        )
                    ]
                    sizes = [len(idx_j) for idx_j in _idx_batch]
                    min_size = min([_size for _size in sizes])
                except ZeroDivisionError:
                    pass
        if _idx_batch is not None:
            idx_batch += _idx_batch

    return idx_batch


==> figure/HASSLE-main/HASSLE-main/Dataset/dataset.py <==
import numpy as np
from torch.utils.data.dataset import Dataset
import copy
import math

import numpy as np
from PIL import Image
from torchvision import datasets
from torchvision import transforms
from Dataset.sample_dirichlet import clients_indices, clients_indices_unlabel

def classify_label(dataset, num_classes: int):
    list1 = [[] for _ in range(num_classes)]
    for idx, datum in enumerate(dataset):
        list1[datum[1]].append(idx)
    return list1


def show_clients_data_distribution(dataset, clients_indices_labeled, num_classes):
    dict_per_client_labeled = []
    for client, indices in enumerate(clients_indices_labeled):
        nums_data_labeled = [0 for _ in range(num_classes)]
        for idx in indices:
            label = dataset[idx][1]
            nums_data_labeled[label] += 1
        dict_per_client_labeled.append(nums_data_labeled)
        print(f'{client}: {nums_data_labeled}')
    return dict_per_client_labeled


def compute_clients_labeled_data_distribution(dataset, clients_indices_labeled, num_classes):
    dict_per_client_labeled = []
    nums_data_labeled = [0 for _ in range(num_classes)]
    for idx in clients_indices_labeled:
        label = dataset[idx][1]
        nums_data_labeled[label] += 1
    dict_per_client_labeled.append(nums_data_labeled)
    return dict_per_client_labeled


class Indices2Dataset_labeled(Dataset):
    def __init__(self, dataset):
        self.dataset = dataset
        self.indices = None

    def load(self, indices: list):
        self.indices = indices

    def __getitem__(self, idx):
        self.label_trans = transforms.Compose([
            transforms.RandomHorizontalFlip(),
            transforms.RandomCrop(size=32,
                                  padding=int(32 * 0.125),
                                  padding_mode='reflect'),
            transforms.ToTensor(),
            transforms.Normalize(mean=(0.4914, 0.4822, 0.4465), std=(0.2471, 0.2435, 0.2616))])

        idx = self.indices[idx]
        image, label = self.dataset[idx]
        image = self.label_trans(image)

        return image, label

    def __len__(self):
        return len(self.indices)


class Indices2Dataset_fmnist(Dataset):
    def __init__(self, dataset):
        self.dataset = dataset
        self.indices = None

    def load(self, indices: list):
        self.indices = indices

    def __getitem__(self, idx):
        self.label_trans = transforms.Compose([
            transforms.RandomHorizontalFlip(),
            transforms.RandomGrayscale(),
            transforms.ToTensor()])
        idx = self.indices[idx]
        image, label = self.dataset[idx]
        image = self.label_trans(image)
        return image, label

    def __len__(self):
        return len(self.indices)


==> figure/HASSLE-main/HASSLE-main/Dataset/sample_dirichlet.py <==
import math
import functools
import numpy as np


def clients_indices(list_label2indices: list, num_classes: int, num_clients: int, non_iid_alpha: float, seed=None):
    indices2targets = []
    for label, indices in enumerate(list_label2indices):
        for idx in indices:
            indices2targets.append((idx, label))

    batch_indices = build_non_iid_by_dirichlet(seed=seed,
                                               indices2targets=indices2targets,
                                               non_iid_alpha=non_iid_alpha,
                                               num_classes=num_classes,
                                               num_indices=len(indices2targets),
                                               n_workers=num_clients)
    indices_dirichlet = functools.reduce(lambda x, y: x + y, batch_indices)
    list_client2indices = partition_balance(indices_dirichlet, num_clients)

    return list_client2indices


def partition_balance(idxs, num_split: int):

    num_per_part, r = len(idxs) // num_split, len(idxs) % num_split
    parts = []
    i, r_used = 0, 0
    while i < len(idxs):
        if r_used < r:
            parts.append(idxs[i:(i + num_per_part + 1)])
            i += num_per_part + 1
            r_used += 1
        else:
            parts.append(idxs[i:(i + num_per_part)])
            i += num_per_part

    return parts


def build_non_iid_by_dirichlet(
    seed, indices2targets, non_iid_alpha, num_classes, num_indices, n_workers
):
    random_state = np.random.RandomState(seed)
    n_auxi_workers = 2
    assert n_auxi_workers <= n_workers

    # random shuffle targets indices.
    random_state.shuffle(indices2targets)

    # partition indices.
    from_index = 0
    splitted_targets = []

    num_splits = math.ceil(n_workers / n_auxi_workers)

    split_n_workers = [
        n_auxi_workers
        if idx < num_splits - 1
        else n_workers - n_auxi_workers * (num_splits - 1)
        for idx in range(num_splits)
    ]
    split_ratios = [_n_workers / n_workers for _n_workers in split_n_workers]
    for idx, ratio in enumerate(split_ratios):
        to_index = from_index + int(n_auxi_workers / n_workers * num_indices)
        splitted_targets.append(
            indices2targets[
                from_index: (num_indices if idx == num_splits - 1 else to_index)
            ]
        )
        from_index = to_index

    #
    idx_batch = []
    for _targets in splitted_targets:
        # rebuild _targets.
        _targets = np.array(_targets)
        _targets_size = len(_targets)

        # use auxi_workers for this subset targets.
        _n_workers = min(n_auxi_workers, n_workers)
        #n_workers=10
        n_workers = n_workers - n_auxi_workers

        # get the corresponding idx_batch.
        min_size = 0
        _idx_batch = None
        while min_size < int(0.50 * _targets_size / _n_workers):
            _idx_batch = [[] for _ in range(_n_workers)]
            for _class in range(num_classes):
                # get the corresponding indices in the original 'targets' list.
                idx_class = np.where(_targets[:, 1] == _class)[0]
                idx_class = _targets[idx_class, 0]

                # sampling.
                try:
                    proportions = random_state.dirichlet(
                        np.repeat(non_iid_alpha, _n_workers)
                    )
                    # balance
                    proportions = np.array(
                        [
                            p * (len(idx_j) < _targets_size / _n_workers)
                            for p, idx_j in zip(proportions, _idx_batch)
                        ]
                    )
                    proportions = proportions / proportions.sum()
                    proportions = (np.cumsum(proportions) * len(idx_class)).astype(int)[
                        :-1
                    ]
                    _idx_batch = [
                        idx_j + idx.tolist()
                        for idx_j, idx in zip(
                            _idx_batch, np.split(idx_class, proportions)
                        )
                    ]
                    sizes = [len(idx_j) for idx_j in _idx_batch]
                    min_size = min([_size for _size in sizes])
                except ZeroDivisionError:
                    pass
        if _idx_batch is not None:
            idx_batch += _idx_batch

    return idx_batch



def clients_indices_unlabel(list_label2indices: list, num_classes: int, num_clients: int, non_iid_alpha: float, seed=None):
    indices2targets = []
    for label, indices in enumerate(list_label2indices):
        for idx in indices:
            indices2targets.append((idx, label))

    batch_indices = build_non_iid_by_dirichlet_unlabel(seed=seed,
                                               indices2targets=indices2targets,
                                               non_iid_alpha=non_iid_alpha,
                                               num_classes=num_classes,
                                               num_indices=len(indices2targets),
                                               n_workers=num_clients)
    indices_dirichlet = functools.reduce(lambda x, y: x + y, batch_indices)
    list_client2indices = partition_balance_unlabel(indices_dirichlet, num_clients)

    return list_client2indices


def partition_balance_unlabel(idxs, num_split: int):

    num_per_part, r = len(idxs) // num_split, len(idxs) % num_split
    parts = []
    i, r_used = 0, 0
    while i < len(idxs):
        if r_used < r:
            parts.append(idxs[i:(i + num_per_part + 1)])
            i += num_per_part + 1
            r_used += 1
        else:
            parts.append(idxs[i:(i + num_per_part)])
            i += num_per_part

    return parts


def build_non_iid_by_dirichlet_unlabel(
    seed, indices2targets, non_iid_alpha, num_classes, num_indices, n_workers
):
    random_state = np.random.RandomState(seed)
    n_auxi_workers = 9
    assert n_auxi_workers <= n_workers

    # random shuffle targets indices.
    random_state.shuffle(indices2targets)

    # partition indices.
    from_index = 0
    splitted_targets = []

    num_splits = math.ceil(n_workers / n_auxi_workers)

    split_n_workers = [
        n_auxi_workers
        if idx < num_splits - 1
        else n_workers - n_auxi_workers * (num_splits - 1)
        for idx in range(num_splits)
    ]
    split_ratios = [_n_workers / n_workers for _n_workers in split_n_workers]
    for idx, ratio in enumerate(split_ratios):
        to_index = from_index + int(n_auxi_workers / n_workers * num_indices)
        splitted_targets.append(
            indices2targets[
                from_index: (num_indices if idx == num_splits - 1 else to_index)
            ]
        )
        from_index = to_index

    #
    idx_batch = []
    for _targets in splitted_targets:
        # rebuild _targets.
        _targets = np.array(_targets)
        _targets_size = len(_targets)

        # use auxi_workers for this subset targets.
        _n_workers = min(n_auxi_workers, n_workers)
        #n_workers=10
        n_workers = n_workers - n_auxi_workers

        # get the corresponding idx_batch.
        min_size = 0
        _idx_batch = None
        while min_size < int(0.50 * _targets_size / _n_workers):
            _idx_batch = [[] for _ in range(_n_workers)]
            for _class in range(num_classes):
                # get the corresponding indices in the original 'targets' list.
                idx_class = np.where(_targets[:, 1] == _class)[0]
                idx_class = _targets[idx_class, 0]

                # sampling.
                try:
                    proportions = random_state.dirichlet(
                        np.repeat(non_iid_alpha, _n_workers)
                    )
                    # balance
                    proportions = np.array(
                        [
                            p * (len(idx_j) < _targets_size / _n_workers)
                            for p, idx_j in zip(proportions, _idx_batch)
                        ]
                    )
                    proportions = proportions / proportions.sum()
                    proportions = (np.cumsum(proportions) * len(idx_class)).astype(int)[
                        :-1
                    ]
                    _idx_batch = [
                        idx_j + idx.tolist()
                        for idx_j, idx in zip(
                            _idx_batch, np.split(idx_class, proportions)
                        )
                    ]
                    sizes = [len(idx_j) for idx_j in _idx_batch]
                    min_size = min([_size for _size in sizes])
                except ZeroDivisionError:
                    pass
        if _idx_batch is not None:
            idx_batch += _idx_batch

    return idx_batch



def clients_indices_unlabel1(list_label2indices: list, num_classes: int, num_clients: int, non_iid_alpha: float, seed=None):
    indices2targets = []
    for label, indices in enumerate(list_label2indices):
        for idx in indices:
            indices2targets.append((idx, label))

    batch_indices = build_non_iid_by_dirichlet_unlabel1(seed=seed,
                                               indices2targets=indices2targets,
                                               non_iid_alpha=non_iid_alpha,
                                               num_classes=num_classes,
                                               num_indices=len(indices2targets),
                                               n_workers=num_clients)
    indices_dirichlet = functools.reduce(lambda x, y: x + y, batch_indices)
    list_client2indices = partition_balance_unlabel1(indices_dirichlet, num_clients)

    return list_client2indices


def partition_balance_unlabel1(idxs, num_split: int):

    num_per_part, r = len(idxs) // num_split, len(idxs) % num_split
    parts = []
    i, r_used = 0, 0
    while i < len(idxs):
        if r_used < r:
            parts.append(idxs[i:(i + num_per_part + 1)])
            i += num_per_part + 1
            r_used += 1
        else:
            parts.append(idxs[i:(i + num_per_part)])
            i += num_per_part

    return parts


def build_non_iid_by_dirichlet_unlabel1(
    seed, indices2targets, non_iid_alpha, num_classes, num_indices, n_workers
):
    random_state = np.random.RandomState(seed)
    n_auxi_workers = 10
    assert n_auxi_workers <= n_workers

    # random shuffle targets indices.
    random_state.shuffle(indices2targets)

    # partition indices.
    from_index = 0
    splitted_targets = []

    num_splits = math.ceil(n_workers / n_auxi_workers)

    split_n_workers = [
        n_auxi_workers
        if idx < num_splits - 1
        else n_workers - n_auxi_workers * (num_splits - 1)
        for idx in range(num_splits)
    ]
    split_ratios = [_n_workers / n_workers for _n_workers in split_n_workers]
    for idx, ratio in enumerate(split_ratios):
        to_index = from_index + int(n_auxi_workers / n_workers * num_indices)
        splitted_targets.append(
            indices2targets[
                from_index: (num_indices if idx == num_splits - 1 else to_index)
            ]
        )
        from_index = to_index

    #
    idx_batch = []
    for _targets in splitted_targets:
        # rebuild _targets.
        _targets = np.array(_targets)
        _targets_size = len(_targets)

        # use auxi_workers for this subset targets.
        _n_workers = min(n_auxi_workers, n_workers)
        #n_workers=10
        n_workers = n_workers - n_auxi_workers

        # get the corresponding idx_batch.
        min_size = 0
        _idx_batch = None
        while min_size < int(0.50 * _targets_size / _n_workers):
            _idx_batch = [[] for _ in range(_n_workers)]
            for _class in range(num_classes):
                # get the corresponding indices in the original 'targets' list.
                idx_class = np.where(_targets[:, 1] == _class)[0]
                idx_class = _targets[idx_class, 0]

                # sampling.
                try:
                    proportions = random_state.dirichlet(
                        np.repeat(non_iid_alpha, _n_workers)
                    )
                    # balance
                    proportions = np.array(
                        [
                            p * (len(idx_j) < _targets_size / _n_workers)
                            for p, idx_j in zip(proportions, _idx_batch)
                        ]
                    )
                    proportions = proportions / proportions.sum()
                    proportions = (np.cumsum(proportions) * len(idx_class)).astype(int)[
                        :-1
                    ]
                    _idx_batch = [
                        idx_j + idx.tolist()
                        for idx_j, idx in zip(
                            _idx_batch, np.split(idx_class, proportions)
                        )
                    ]
                    sizes = [len(idx_j) for idx_j in _idx_batch]
                    min_size = min([_size for _size in sizes])
                except ZeroDivisionError:
                    pass
        if _idx_batch is not None:
            idx_batch += _idx_batch

    return idx_batch


==> figure/HASSLE-main/HASSLE-main/FedAvg_upper_bound/FedAvg_CIFAR10.py <==
from torchvision import datasets
from torchvision.transforms import transforms
from options import args_parser
from Dataset.dataset import classify_label, show_clients_data_distribution, Indices2Dataset_labeled
import numpy as np
from torch import max, eq, no_grad
from torch.optim import SGD
from torch.nn import CrossEntropyLoss
from Model.resnet8 import ResNet_cifar
from tqdm import tqdm
import copy
import torch
import random
from torch.utils.data import DataLoader
import torch.nn.functional as F
from torch.nn.functional import softmax, log_softmax
from Dataset.sample_dirichlet import clients_indices


class Global(object):
    def __init__(self):
        args = args_parser()
        self.labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                  save_activations=False, group_norm_num_groups=None,
                                  freeze_bn=False, freeze_bn_affine=False, num_classes=10)
        self.labeled_model.to(args.device)
        self.device = args.device
        self.num_classes = 10

    def initialize_for_model_fusion(self, list_dicts_local_labeled_params, list_nums_local_labeled_data):
        fedavg_global_labeled_params = copy.deepcopy(list_dicts_local_labeled_params[0])
        for name_param in list_dicts_local_labeled_params[0]:
            list_values_param = []
            for dict_local_params, num_local_data in zip(list_dicts_local_labeled_params, list_nums_local_labeled_data):
                list_values_param.append(dict_local_params[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_labeled_data)
            fedavg_global_labeled_params[name_param] = value_global_param
        return fedavg_global_labeled_params

    def global_eval(self, fedavg_labeled_params,
                    data_test, batch_size_test):
        self.labeled_model.load_state_dict(fedavg_labeled_params)
        self.labeled_model.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects_label = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs_label = self.labeled_model(images)
                _, predicts_label = max(outputs_label, -1)
                num_corrects_label += sum(eq(predicts_label.cpu(), labels.cpu())).item()
            accuracy_label = num_corrects_label / len(data_test)
        return accuracy_label

    def download_params(self):
        return copy.deepcopy(self.labeled_model.state_dict())


class Local_Model(object):
    def __init__(self):
        args = args_parser()
        self.local_labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=10)
        self.local_labeled_model.to(args.device)
        self.device = args.device
        self.random_state = np.random.RandomState(0)

        self.criterion = CrossEntropyLoss().to(args.device)
        self.labeled_optimizer = SGD(self.local_labeled_model.parameters(), lr=0.1, momentum=0.9)

    def personalized_train(self, args, data_client_labeled, global_labeled_params):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.train()
        for epoch in range(args.num_epochs_label_training):
            data_loader = DataLoader(dataset=data_client_labeled,
                                     batch_size=128,
                                     shuffle=True)
            for data_batch in data_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs = self.local_labeled_model(images)
                loss = self.criterion(outputs, labels)
                self.labeled_optimizer.zero_grad()
                loss.backward()
                self.labeled_optimizer.step()
        return copy.deepcopy(self.local_labeled_model.state_dict())


def FedAvg_CIFAR10():
    args = args_parser()
    random_state = np.random.RandomState(args.seed)

    transform_train = transforms.Compose([
        transforms.RandomCrop(32, padding=4),
        transforms.RandomHorizontalFlip(),
        transforms.ToTensor(),
        transforms.Normalize(mean=(0.4914, 0.4822, 0.4465), std=(0.2471, 0.2435, 0.2616))
    ])
    transform_test = transforms.Compose([
        transforms.ToTensor(),
        transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    ])
    data_local_training = datasets.CIFAR10(args.path_cifar10, train=True, download=True, transform=None)
    data_global_test = datasets.CIFAR10(args.path_cifar10, train=False, transform=transform_test)

    # Distribute data
    list_label2indices = classify_label(data_local_training, args.num_classes)

    list_client2indices_labeled = clients_indices(list_label2indices=list_label2indices, num_classes=10,
                                                  num_clients=20, non_iid_alpha=0.1, seed=0)
    show_clients_data_distribution(data_local_training, list_client2indices_labeled, args.num_classes)
    global_model = Global()
    local_model = Local_Model()

    total_clients = list(range(args.num_clients))
    indices2data_labeled = Indices2Dataset_labeled(data_local_training)

    labeled_fedavg_acc = []

    # the first residual model
    for r in tqdm(range(1, args.num_rounds + 1), desc='Server'):
        # two model
        dict_global_labeled_params = global_model.download_params()
        online_clients = random_state.choice(total_clients, args.num_online_clients, replace=False)
        # two branch
        list_dicts_local_labeled_params = []
        list_nums_local_labeled_data = []
        for client in online_clients:
            # labeled data
            indices2data_labeled.load(list_client2indices_labeled[client])
            data_client_labeled = indices2data_labeled
            list_nums_local_labeled_data.append(len(data_client_labeled))
            local_labeled_params = local_model.personalized_train(args, data_client_labeled,
                                                                             copy.deepcopy(dict_global_labeled_params))
            list_dicts_local_labeled_params.append(copy.deepcopy(local_labeled_params))

        fedavg_labeled_params = global_model.initialize_for_model_fusion(list_dicts_local_labeled_params,
                                                                          list_nums_local_labeled_data)
        # eval
        one_labeled_fedavg_acc = global_model.global_eval(copy.deepcopy(fedavg_labeled_params),
                                                           data_global_test, args.batch_size_test)
        labeled_fedavg_acc.append(one_labeled_fedavg_acc)
        if r % 20 == 0:
            print(labeled_fedavg_acc)

if __name__ == '__main__':
    torch.manual_seed(7)  # cpu
    torch.cuda.manual_seed(7)  # gpu
    np.random.seed(7)  # numpy
    random.seed(7)  # random and transforms
    torch.backends.cudnn.deterministic = True  # cudnn
    args = args_parser()
    FedAvg_CIFAR10()


==> figure/HASSLE-main/HASSLE-main/FedAvg_upper_bound/FedAvg_CIFAR100.py <==
from torchvision import datasets
from torchvision.transforms import transforms
from options import args_parser
from Dataset.dataset import classify_label, show_clients_data_distribution, Indices2Dataset_labeled
import numpy as np
from torch import max, eq, no_grad
from torch.optim import SGD
from torch.nn import CrossEntropyLoss
from Model.resnet8 import ResNet_cifar
from tqdm import tqdm
import copy
import torch
import random
from torch.utils.data import DataLoader
import torch.nn.functional as F
from torch.nn.functional import softmax, log_softmax
from Dataset.sample_dirichlet import clients_indices



class Global(object):
    def __init__(self):
        args = args_parser()
        self.labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                          save_activations=False, group_norm_num_groups=None,
                                          freeze_bn=False, freeze_bn_affine=False, num_classes=100)
        self.labeled_model.to(args.device)
        self.device = args.device
        self.num_classes = 100

    def initialize_for_model_fusion(self, list_dicts_local_labeled_params, list_nums_local_labeled_data):
        fedavg_global_labeled_params = copy.deepcopy(list_dicts_local_labeled_params[0])
        for name_param in list_dicts_local_labeled_params[0]:
            list_values_param = []
            for dict_local_params, num_local_data in zip(list_dicts_local_labeled_params, list_nums_local_labeled_data):
                list_values_param.append(dict_local_params[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_labeled_data)
            fedavg_global_labeled_params[name_param] = value_global_param
        return fedavg_global_labeled_params

    def global_eval(self, fedavg_labeled_params,
                    data_test, batch_size_test):
        self.labeled_model.load_state_dict(fedavg_labeled_params)
        self.labeled_model.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects_label = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs_label = self.labeled_model(images)
                _, predicts_label = max(outputs_label, -1)
                num_corrects_label += sum(eq(predicts_label.cpu(), labels.cpu())).item()
            accuracy_label = num_corrects_label / len(data_test)
        return accuracy_label

    def download_params(self):
        return copy.deepcopy(self.labeled_model.state_dict())


class Local_Model(object):
    def __init__(self):
        args = args_parser()
        self.local_labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=100)
        self.local_labeled_model.to(args.device)
        self.device = args.device
        self.random_state = np.random.RandomState(0)

        self.criterion = CrossEntropyLoss().to(args.device)
        self.labeled_optimizer = SGD(self.local_labeled_model.parameters(), lr=0.1, momentum=0.9)

    def personalized_train(self, args, data_client_labeled, global_labeled_params):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.train()
        for epoch in range(args.num_epochs_label_training):
            data_loader = DataLoader(dataset=data_client_labeled,
                                     batch_size=128,
                                     shuffle=True)
            for data_batch in data_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs = self.local_labeled_model(images)
                loss = self.criterion(outputs, labels)
                self.labeled_optimizer.zero_grad()
                loss.backward()
                self.labeled_optimizer.step()
        return copy.deepcopy(self.local_labeled_model.state_dict())


def FedAvg_CIFAR100():
    args = args_parser()
    random_state = np.random.RandomState(args.seed)

    transform_train = transforms.Compose([
        transforms.RandomCrop(32, padding=4),
        transforms.RandomHorizontalFlip(),
        transforms.ToTensor(),
        transforms.Normalize(mean=(0.4914, 0.4822, 0.4465), std=(0.2471, 0.2435, 0.2616))
    ])
    transform_test = transforms.Compose([
        transforms.ToTensor(),
        transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    ])
    data_local_training = datasets.CIFAR10(args.path_cifar10, train=True, download=True, transform=None)
    data_global_test = datasets.CIFAR10(args.path_cifar10, train=False, transform=transform_test)

    # Distribute data
    list_label2indices = classify_label(data_local_training, 100)
    list_client2indices_labeled = clients_indices(list_label2indices=list_label2indices, num_classes=100,
                                    num_clients=20, non_iid_alpha=0.1, seed=0)
    show_clients_data_distribution(data_local_training, list_client2indices_labeled, args.num_classes)
    global_model = Global()
    local_model = Local_Model()

    total_clients = list(range(args.num_clients))
    indices2data_labeled = Indices2Dataset_labeled(data_local_training)

    labeled_fedavg_acc = []

    # the first residual model
    for r in tqdm(range(1, args.num_rounds + 1), desc='Server'):
        # two model
        dict_global_labeled_params = global_model.download_params()
        online_clients = random_state.choice(total_clients, args.num_online_clients, replace=False)
        # two branch
        list_dicts_local_labeled_params = []
        list_nums_local_labeled_data = []
        for client in online_clients:
            # labeled data
            indices2data_labeled.load(list_client2indices_labeled[client])
            data_client_labeled = indices2data_labeled
            list_nums_local_labeled_data.append(len(data_client_labeled))
            local_labeled_params = local_model.personalized_train(args, data_client_labeled,
                                                                  copy.deepcopy(dict_global_labeled_params))
            list_dicts_local_labeled_params.append(copy.deepcopy(local_labeled_params))

        fedavg_labeled_params = global_model.initialize_for_model_fusion(list_dicts_local_labeled_params,
                                                                         list_nums_local_labeled_data)
        # eval
        one_labeled_fedavg_acc = global_model.global_eval(copy.deepcopy(fedavg_labeled_params),
                                                          data_global_test, args.batch_size_test)
        labeled_fedavg_acc.append(one_labeled_fedavg_acc)
        if r % 20 == 0:
            print(labeled_fedavg_acc)


if __name__ == '__main__':
    torch.manual_seed(7)  # cpu
    torch.cuda.manual_seed(7)  # gpu
    np.random.seed(7)  # numpy
    random.seed(7)  # random and transforms
    torch.backends.cudnn.deterministic = True  # cudnn
    args = args_parser()
    FedAvg_CIFAR100()


==> figure/HASSLE-main/HASSLE-main/FedAvg_upper_bound/FedAvg_MNIST.py <==
from torchvision import datasets
from torchvision.transforms import transforms
from options import args_parser
from Dataset.dataset import classify_label, show_clients_data_distribution, Indices2Dataset_fmnist
import numpy as np
from torch import max, eq, no_grad
from torch.optim import SGD
from torch.nn import CrossEntropyLoss
from Model.resnet8 import ResNet_cifar
from tqdm import tqdm
import copy
import torch
import random
from torch.utils.data import DataLoader
import torch.nn.functional as F
from torch.nn.functional import softmax, log_softmax
from Dataset.sample_dirichlet import clients_indices
from Model.LeNet import CNN


class Global(object):
    def __init__(self):
        args = args_parser()
        self.labeled_model = CNN()
        self.labeled_model.to(args.device)
        self.device = args.device
        self.num_classes = 10

    def initialize_for_model_fusion(self, list_dicts_local_labeled_params, list_nums_local_labeled_data):
        fedavg_global_labeled_params = copy.deepcopy(list_dicts_local_labeled_params[0])
        for name_param in list_dicts_local_labeled_params[0]:
            list_values_param = []
            for dict_local_params, num_local_data in zip(list_dicts_local_labeled_params, list_nums_local_labeled_data):
                list_values_param.append(dict_local_params[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_labeled_data)
            fedavg_global_labeled_params[name_param] = value_global_param
        return fedavg_global_labeled_params

    def global_eval(self, fedavg_labeled_params,
                    data_test, batch_size_test):
        self.labeled_model.load_state_dict(fedavg_labeled_params)
        self.labeled_model.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects_label = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs_label = self.labeled_model(images)
                _, predicts_label = max(outputs_label, -1)
                num_corrects_label += sum(eq(predicts_label.cpu(), labels.cpu())).item()
            accuracy_label = num_corrects_label / len(data_test)
        return accuracy_label

    def download_params(self):
        return copy.deepcopy(self.labeled_model.state_dict())


class Local_Model(object):
    def __init__(self):
        args = args_parser()
        self.local_labeled_model = CNN()
        self.local_labeled_model.to(args.device)
        self.device = args.device
        self.random_state = np.random.RandomState(0)

        self.criterion = CrossEntropyLoss().to(args.device)
        self.labeled_optimizer = SGD(self.local_labeled_model.parameters(), lr=0.001, momentum=0.9)

    def personalized_train(self, args, data_client_labeled, global_labeled_params):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.train()
        for epoch in range(args.num_epochs_label_training):
            data_loader = DataLoader(dataset=data_client_labeled,
                                     batch_size=128,
                                     shuffle=True)
            for data_batch in data_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs = self.local_labeled_model(images)
                loss = self.criterion(outputs, labels)
                self.labeled_optimizer.zero_grad()
                loss.backward()
                self.labeled_optimizer.step()
        return copy.deepcopy(self.local_labeled_model.state_dict())


def FedAvg_FMNIST():
    args = args_parser()
    random_state = np.random.RandomState(args.seed)

    transform_test = transforms.Compose([
        transforms.ToTensor()])
    data_local_training = datasets.CIFAR10(args.path_cifar10, train=True, download=True, transform=None)
    data_global_test = datasets.CIFAR10(args.path_cifar10, train=False, transform=transform_test)

    # Distribute data
    list_label2indices = classify_label(data_local_training, args.num_classes)

    list_client2indices_labeled = clients_indices(list_label2indices=list_label2indices, num_classes=10,
                                                  num_clients=20, non_iid_alpha=0.1, seed=0)
    show_clients_data_distribution(data_local_training, list_client2indices_labeled, args.num_classes)
    global_model = Global()
    local_model = Local_Model()

    total_clients = list(range(args.num_clients))
    indices2data_labeled = Indices2Dataset_fmnist(data_local_training)

    labeled_fedavg_acc = []

    # the first residual model
    for r in tqdm(range(1, args.num_rounds + 1), desc='Server'):
        # two model
        dict_global_labeled_params = global_model.download_params()
        online_clients = random_state.choice(total_clients, args.num_online_clients, replace=False)
        # two branch
        list_dicts_local_labeled_params = []
        list_nums_local_labeled_data = []
        for client in online_clients:
            # labeled data
            indices2data_labeled.load(list_client2indices_labeled[client])
            data_client_labeled = indices2data_labeled
            list_nums_local_labeled_data.append(len(data_client_labeled))
            local_labeled_params = local_model.personalized_train(args, data_client_labeled,
                                                                             copy.deepcopy(dict_global_labeled_params))
            list_dicts_local_labeled_params.append(copy.deepcopy(local_labeled_params))

        fedavg_labeled_params = global_model.initialize_for_model_fusion(list_dicts_local_labeled_params,
                                                                          list_nums_local_labeled_data)
        # eval
        one_labeled_fedavg_acc = global_model.global_eval(copy.deepcopy(fedavg_labeled_params),
                                                           data_global_test, args.batch_size_test)
        labeled_fedavg_acc.append(one_labeled_fedavg_acc)
        if r % 20 == 0:
            print(labeled_fedavg_acc)

if __name__ == '__main__':
    torch.manual_seed(7)  # cpu
    torch.cuda.manual_seed(7)  # gpu
    np.random.seed(7)  # numpy
    random.seed(7)  # random and transforms
    torch.backends.cudnn.deterministic = True  # cudnn
    args = args_parser()
    FedAvg_FMNIST()


==> figure/HASSLE-main/HASSLE-main/Model/LeNet.py <==
import torch
import torch.nn as nn
from torch.autograd import Variable
import torch.utils.data as Data
import torchvision

class CNN(nn.Module):
    def __init__(self):
        super(CNN,self).__init__()
        self.conv1 = nn.Sequential(
            nn.Conv2d(       #(1*28*28)
                in_channels=1,
                out_channels=16,
                kernel_size=5,
                stride=1,
                padding=2,
            ),    #(16*28*28)
            nn.ReLU(),
            nn.MaxPool2d(kernel_size=2),#(16*14*14)
        )
        self.conv2 = nn.Sequential(  # 16*14*14
            nn.Conv2d(16,32,5,1,2),  #32*14*14
            nn.ReLU(),
            nn.MaxPool2d(2)   # 32*7*7
        )
        self.out = nn.Linear(32*7*7,10)  #全连接

    def forward(self, x):
        x = self.conv1(x)
        x = self.conv2(x)   #(batch,32,7,7)
        x = x.view(x.size(0),-1) #(batch,32*7*7)
        feature = x
        output = self.out(x)
        return feature, output


==> figure/HASSLE-main/HASSLE-main/Model/resnet8.py <==
from torchvision.models import resnet18, resnet34, resnet50, resnet101, resnet152
from torch.nn import Module, Conv2d, Linear, MaxPool2d
import math
import torch.nn as nn
import copy
import torch
from torchsummary import summary


class ResNetBase(nn.Module):
    def _decide_num_classes(self):
        if self.dataset == "cifar10" or self.dataset == "svhn":
            return 10
        elif self.dataset == "cifar100":
            return 100
        elif "imagenet" in self.dataset:
            return 1000
        elif "femnist" == self.dataset:
            return 62

    def _weight_initialization(self):
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                n = m.kernel_size[0] * m.kernel_size[1] * m.out_channels
                m.weight.data.normal_(0, math.sqrt(2.0 / n))
            elif isinstance(m, nn.BatchNorm2d):
                m.weight.data.fill_(1)
                m.bias.data.zero_()

    def _make_block(
        self, block_fn, planes, block_num, stride=1, group_norm_num_groups=None
    ):
        downsample = None
        if stride != 1 or self.inplanes != planes * block_fn.expansion:
            downsample = nn.Sequential(
                nn.Conv2d(
                    self.inplanes,
                    planes * block_fn.expansion,
                    kernel_size=1,
                    stride=stride,
                    bias=False,
                ),
                norm2d(group_norm_num_groups, planes=planes * block_fn.expansion),
            )

        layers = []
        layers.append(
            block_fn(
                in_planes=self.inplanes,
                out_planes=planes,
                stride=stride,
                downsample=downsample,
                group_norm_num_groups=group_norm_num_groups,
            )
        )
        self.inplanes = planes * block_fn.expansion

        for _ in range(1, block_num):
            layers.append(
                block_fn(
                    in_planes=self.inplanes,
                    out_planes=planes,
                    group_norm_num_groups=group_norm_num_groups,
                )
            )
        return nn.Sequential(*layers)

    def train(self, mode=True):
        super(ResNetBase, self).train(mode)

        if self.freeze_bn:
            for m in self.modules():
                if isinstance(m, nn.BatchNorm2d):
                    m.eval()
                    if self.freeze_bn_affine:
                        m.weight.requires_grad = False
                        m.bias.requires_grad = False


def norm2d(group_norm_num_groups, planes):
    if group_norm_num_groups is not None and group_norm_num_groups > 0:
        # group_norm_num_groups == planes -> InstanceNorm
        # group_norm_num_groups == 1 -> LayerNorm
        return nn.GroupNorm(group_norm_num_groups, planes)
    else:
        return nn.BatchNorm2d(planes)


class Bottleneck(nn.Module):
    """
    [1 * 1, x]
    [3 * 3, x]
    [1 * 1, x * 4]
    """

    expansion = 4

    def __init__(
        self,
        in_planes,
        out_planes,
        stride=1,
        downsample=None,
        group_norm_num_groups=None,
    ):
        super(Bottleneck, self).__init__()
        self.conv1 = nn.Conv2d(
            in_channels=in_planes, out_channels=out_planes, kernel_size=1, bias=False
        )
        self.bn1 = norm2d(group_norm_num_groups, planes=out_planes)

        self.conv2 = nn.Conv2d(
            in_channels=out_planes,
            out_channels=out_planes,
            kernel_size=3,
            stride=stride,
            padding=1,
            bias=False,
        )
        self.bn2 = norm2d(group_norm_num_groups, planes=out_planes)

        self.conv3 = nn.Conv2d(
            in_channels=out_planes,
            out_channels=out_planes * 4,
            kernel_size=1,
            bias=False,
        )
        self.bn3 = norm2d(group_norm_num_groups, planes=out_planes * 4)
        self.relu = nn.ReLU(inplace=True)

        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out += residual
        out = self.relu(out)

        return out


def conv3x3(in_planes, out_planes, stride=1):
    "3x3 convolution with padding."
    return nn.Conv2d(
        in_channels=in_planes,
        out_channels=out_planes,
        kernel_size=3,
        stride=stride,
        padding=1,
        bias=False,
    )



class BasicBlock(nn.Module):
    """
    [3 * 3, 64]
    [3 * 3, 64]
    """

    expansion = 1

    def __init__(
        self,
        in_planes,
        out_planes,
        stride=1,
        downsample=None,
        group_norm_num_groups=None,
    ):
        super(BasicBlock, self).__init__()
        self.conv1 = conv3x3(in_planes, out_planes, stride)
        self.bn1 = norm2d(group_norm_num_groups, planes=out_planes)
        self.relu = nn.ReLU(inplace=True)

        self.conv2 = conv3x3(out_planes, out_planes)
        self.bn2 = norm2d(group_norm_num_groups, planes=out_planes)

        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out += residual
        out = self.relu(out)

        return out


class ResNet_cifar(ResNetBase):
    def __init__(
        self,
        resnet_size=8,
        scaling=4,
        save_activations=False,
        group_norm_num_groups=None,
        freeze_bn=False,
        freeze_bn_affine=False,
        num_classes=10
    ):
        super(ResNet_cifar, self).__init__()
        self.freeze_bn = freeze_bn
        self.freeze_bn_affine = freeze_bn_affine


        # define Model.
        if resnet_size % 6 != 2:
            raise ValueError("resnet_size must be 6n + 2:", resnet_size)
        block_nums = (resnet_size - 2) // 6
        block_fn = Bottleneck if resnet_size >= 44 else BasicBlock

        # decide the num of classes.
        self.num_classes = num_classes

        # define layers.
        assert int(16 * scaling) > 0
        self.inplanes = int(16 * scaling)
        self.conv1 = nn.Conv2d(
            in_channels=3,
            out_channels=(16 * scaling),
            kernel_size=3,
            stride=1,
            padding=1,
            bias=False,
        )
        self.bn1 = norm2d(group_norm_num_groups, planes=int(16 * scaling))
        self.relu = nn.ReLU(inplace=True)

        self.layer1 = self._make_block(
            block_fn=block_fn,
            planes=int(16 * scaling),
            block_num=block_nums,
            group_norm_num_groups=group_norm_num_groups,
        )
        self.layer2 = self._make_block(
            block_fn=block_fn,
            planes=int(32 * scaling),
            block_num=block_nums,
            stride=2,
            group_norm_num_groups=group_norm_num_groups,
        )
        self.layer3 = self._make_block(
            block_fn=block_fn,
            planes=int(64 * scaling),
            block_num=block_nums,
            stride=2,
            group_norm_num_groups=group_norm_num_groups,
        )

        self.avgpool = nn.AvgPool2d(kernel_size=8)
        self.classifier = nn.Linear(
            in_features=int(64 * scaling * block_fn.expansion),
            out_features=self.num_classes,
        )

        # weight initialization based on layer type.
        self._weight_initialization()

        # a placeholder for activations in the intermediate layers.
        self.save_activations = save_activations
        self.activations = None

    def forward(self, x):
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)

        x = self.layer1(x)
        activation1 = x
        x = self.layer2(x)
        activation2 = x
        x = self.layer3(x)
        activation3 = x
        x = self.avgpool(x)
        x = x.view(x.size(0), -1)

        feature = x

        y = self.classifier(x)

        if self.save_activations:
            self.activations = [activation1, activation2, activation3]

        return feature, y



==> figure/HASSLE-main/HASSLE-main/main.py <==
from torchvision import datasets
from torchvision.transforms import transforms
from options import args_parser
from Dataset.dataset import classify_label, show_clients_data_distribution, Indices2Dataset_labeled
import numpy as np
from torch import max, eq, no_grad
from torch.optim import SGD
from torch.nn import CrossEntropyLoss
from Model.resnet8 import ResNet_cifar
from tqdm import tqdm
import copy
import torch
import random
from torch.utils.data import DataLoader
import torch.nn.functional as F
from torch.nn.functional import softmax, log_softmax
from Dataset.dataset import sampling_unlabeled_data_non_iid, \
    sampling_labeled_data_non_iid


class Global(object):
    def __init__(self):
        args = args_parser()
        self.labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                  save_activations=False, group_norm_num_groups=None,
                                  freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.labeled_model.to(args.device)
        self.unlabeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                          save_activations=False, group_norm_num_groups=None,
                                          freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.unlabeled_model.to(args.device)

        self.labeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                        save_activations=False, group_norm_num_groups=None,
                                        freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.labeled_res.to(args.device)
        self.unlabeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                        save_activations=False, group_norm_num_groups=None,
                                        freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.unlabeled_res.to(args.device)

        self.device = args.device
        self.num_classes = args.num_classes

    def initialize_for_model_fusion(self, list_dicts_local_labeled_params, list_nums_local_labeled_data,
                                    list_dicts_local_unlabeled_params, list_nums_local_unlabeled_data):
        fedavg_global_labeled_params = copy.deepcopy(list_dicts_local_labeled_params[0])
        fedavg_global_unlabeled_params = copy.deepcopy(list_dicts_local_unlabeled_params[0])
        for name_param in list_dicts_local_labeled_params[0]:
            list_values_param = []
            for dict_local_params, num_local_data in zip(list_dicts_local_labeled_params, list_nums_local_labeled_data):
                list_values_param.append(dict_local_params[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_labeled_data)
            fedavg_global_labeled_params[name_param] = value_global_param

        # unlabeled params
        for name_param in list_dicts_local_unlabeled_params[0]:
            list_values_param = []
            for dict_local_params, num_local_data in zip(list_dicts_local_unlabeled_params, list_nums_local_unlabeled_data):
                list_values_param.append(dict_local_params[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_unlabeled_data)
            fedavg_global_unlabeled_params[name_param] = value_global_param
        return fedavg_global_labeled_params, fedavg_global_unlabeled_params

    def aggregation_res(self, list_dicts_local_labeled_res, list_nums_local_labeled_data,
                        list_dicts_local_unlabeled_res, list_nums_local_unlabeled_data):
        global_labeled_res = copy.deepcopy(list_dicts_local_labeled_res[0])
        for name_param in list_dicts_local_labeled_res[0]:
            list_values_param = []
            for dict_local_res, num_local_data in zip(list_dicts_local_labeled_res, list_nums_local_labeled_data):
                list_values_param.append(dict_local_res[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_labeled_data)
            global_labeled_res[name_param] = value_global_param

        global_unlabeled_res = copy.deepcopy(list_dicts_local_unlabeled_res[0])
        for name_param in list_dicts_local_unlabeled_res[0]:
            list_values_param = []
            for dict_local_res, num_local_data in zip(list_dicts_local_unlabeled_res, list_nums_local_unlabeled_data):
                list_values_param.append(dict_local_res[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_unlabeled_data)
            global_unlabeled_res[name_param] = value_global_param
        return global_labeled_res, global_unlabeled_res

    def fedavg_labeled_eval(self, fedavg_labeled_params, fedavg_labeled_res, data_test, batch_size_test):
        self.labeled_model.load_state_dict(fedavg_labeled_params)
        self.labeled_model.eval()
        self.labeled_res.load_state_dict(fedavg_labeled_res)
        self.labeled_res.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs1 = self.labeled_model(images)
                _, outputs2 = self.labeled_res(images)
                outputs_all = outputs1 + outputs2
                _, predicts = max(outputs_all, -1)
                num_corrects += sum(eq(predicts.cpu(), labels.cpu())).item()
            accuracy = num_corrects / len(data_test)
        return accuracy

    def fedavg_unlabeled_eval(self, fedavg_unlabled_params, fedavg_unlabled_res, data_test, batch_size_test):
        self.unlabeled_model.load_state_dict(fedavg_unlabled_params)
        self.unlabeled_model.eval()
        self.unlabeled_res.load_state_dict(fedavg_unlabled_res)
        self.unlabeled_res.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs1 = self.unlabeled_model(images)
                _, outputs2 = self.unlabeled_res(images)
                outputs_all = outputs1 + outputs2
                _, predicts = max(outputs_all, -1)
                num_corrects += sum(eq(predicts.cpu(), labels.cpu())).item()
            accuracy = num_corrects / len(data_test)
        return accuracy

    def global_eval(self, fedavg_labeled_params, fedavg_labeled_res, fedavg_unlabeled_params, fedavg_unlabeled_res,
                    data_test, batch_size_test):
        self.labeled_model.load_state_dict(fedavg_labeled_params)
        self.labeled_model.eval()
        self.labeled_res.load_state_dict(fedavg_labeled_res)
        self.labeled_res.eval()
        self.unlabeled_model.load_state_dict(fedavg_unlabeled_params)
        self.unlabeled_model.eval()
        self.unlabeled_res.load_state_dict(fedavg_unlabeled_res)
        self.unlabeled_res.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects_label = 0
            num_corrects_unlabel = 0
            num_corrects_ensemble = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs1_label = self.labeled_model(images)
                _, outputs2_label = self.labeled_res(images)
                outputs_label = outputs1_label + outputs2_label
                _, predicts_label = max(outputs_label, -1)
                num_corrects_label += sum(eq(predicts_label.cpu(), labels.cpu())).item()
                # unlabel
                _, outputs1_unlabel = self.unlabeled_model(images)
                _, outputs2_unlabel = self.unlabeled_res(images)
                outputs_unlabel = outputs1_unlabel + outputs2_unlabel
                _, predicts_unlabel = max(outputs_unlabel, -1)
                num_corrects_unlabel += sum(eq(predicts_unlabel.cpu(), labels.cpu())).item()
                # ensemble
                ensemble_logits = (outputs_label + outputs_unlabel) / 2
                _, predicts_ensemble = max(ensemble_logits, -1)
                num_corrects_ensemble += sum(eq(predicts_ensemble.cpu(), labels.cpu())).item()
            accuracy_label = num_corrects_label / len(data_test)
            accuracy_unlabel = num_corrects_unlabel / len(data_test)
            accuracy_ensemble = num_corrects_ensemble / len(data_test)
        return accuracy_label, accuracy_unlabel, accuracy_ensemble

    def download_params(self):
        return copy.deepcopy(self.labeled_model.state_dict()), copy.deepcopy(self.labeled_res.state_dict()), \
               copy.deepcopy(self.unlabeled_model.state_dict()), copy.deepcopy(self.unlabeled_res.state_dict())


class Local_Model(object):
    def __init__(self):
        args = args_parser()
        self.local_labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_labeled_model.to(args.device)
        self.local_unlabeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                                    save_activations=False, group_norm_num_groups=None,
                                                    freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_unlabeled_model.to(args.device)

        # for learning residual knowledge
        self.local_labeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_labeled_res.to(args.device)
        self.local_unlabeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_unlabeled_res.to(args.device)

        self.device = args.device
        self.random_state = np.random.RandomState(0)

        self.criterion = CrossEntropyLoss().to(args.device)
        self.labeled_optimizer = SGD(self.local_labeled_model.parameters(), lr=args.lr_local_training, momentum=0.9)
        self.unlabeled_optimizer = SGD(self.local_unlabeled_model.parameters(), lr=args.lr_local_training, momentum=0.9)
        self.labeled_res_optimizer = SGD(self.local_labeled_res.parameters(), lr=args.lr_distillation_training, momentum=0.9, weight_decay=0.0001)
        self.unlabeled_res_optimizer = SGD(self.local_unlabeled_res.parameters(), lr=args.lr_distillation_training, momentum=0.9, weight_decay=0.0001)

    def personalized_regularize_train(self, args, data_client_labeled,
                                      global_labeled_params, global_unlabeled_params):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.train()
        for epoch in range(args.num_epochs_label_training):
            data_loader = DataLoader(dataset=data_client_labeled,
                                     batch_size=args.batch_size_local_labeled,
                                     shuffle=True)
            for data_batch in data_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs = self.local_labeled_model(images)
                loss1 = self.criterion(outputs, labels)
                loss2 = 0.0
                for name_param, params in self.local_labeled_model.named_parameters():
                    loss2 += torch.sum(((params - global_unlabeled_params[name_param]) ** 2) * 1)
                loss = loss1 + 0.001 * loss2
                self.labeled_optimizer.zero_grad()
                loss.backward()
                self.labeled_optimizer.step()
        return copy.deepcopy(self.local_labeled_model.state_dict())

    def pseudo_regularize_training(self, args, data_client_unlabeled, global_labeled_params,
                                   global_labeled_res, global_unlabeled_params):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.eval()
        self.local_labeled_res.load_state_dict(global_labeled_res)
        self.local_labeled_res.eval()
        self.local_unlabeled_model.load_state_dict(global_unlabeled_params)
        self.local_unlabeled_model.train()
        for epoch in range(args.num_epochs_unlabel_training):
            data_loader = DataLoader(dataset=data_client_unlabeled,
                                     batch_size=args.batch_size_local_unlabeled,
                                     shuffle=True)
            for data_batch in data_loader:
                images, _ = data_batch
                images = images.to(self.device)
                # pseudo_label
                _, outputs_u = self.local_labeled_model(images)
                _, outputs_u_res = self.local_labeled_res(images)
                outputs_all = outputs_u + outputs_u_res
                pseudo_label = torch.softmax(outputs_all.detach() / args.T, dim=-1)
                _, targets_u = torch.max(pseudo_label, dim=-1)
                _, outputs = self.local_unlabeled_model(images)
                loss1 = self.criterion(outputs, targets_u)
                loss2 = 0.0
                for name_param, params in self.local_unlabeled_model.named_parameters():
                    loss2 += torch.sum(((params - global_labeled_params[name_param]) ** 2) * 1)
                loss = loss1 + 0.001 * loss2
                self.unlabeled_optimizer.zero_grad()
                loss.backward()
                self.unlabeled_optimizer.step()
        return copy.deepcopy(self.local_unlabeled_model.state_dict())

    def unlabel_residual_res(self, args, data_client_unlabeled, global_labeled_params, global_labeled_res,
                             global_unlabeled_params, global_unlabeled_res):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.eval()
        self.local_labeled_res.load_state_dict(global_labeled_res)
        self.local_labeled_res.eval()
        # distillation
        self.local_unlabeled_model.load_state_dict(global_unlabeled_params)
        self.local_unlabeled_model.eval()
        self.local_unlabeled_res.load_state_dict(global_unlabeled_res)
        self.local_unlabeled_res.train()
        for epoch in range(args.num_epochs_unlabel_distillation):
            total_indices_unlabeled = [i for i in range(len(data_client_unlabeled))]
            batch_indices_unlabeled = self.random_state.choice(total_indices_unlabeled, args.batch_size_unlabel_distillation,
                                                             replace=False)
            images = []
            for idx in batch_indices_unlabeled:
                image, _ = data_client_unlabeled[idx]
                images.append(image)
            images = torch.stack(images, dim=0)
            images = images.to(self.device)
            # compute residual logits
            _, logits1 = self.local_labeled_model(images)
            _, logits2 = self.local_labeled_res(images)
            _, logits3 = self.local_unlabeled_model(images)
            logits_teacher = logits1 + logits2 - logits3
            _, logits_student = self.local_unlabeled_res(images)
            # hard loss
            outputs_all = logits1 + logits2
            pseudo_label = torch.softmax(outputs_all.detach() / args.T, dim=-1)
            _, targets_u = torch.max(pseudo_label, dim=-1)
            # model training
            # hard_loss = (F.cross_entropy(logits_student, targets_u, reduction='none') * mask).mean()
            hard_loss = self.criterion(logits_student + logits3.detach(), targets_u)
            # soft_loss
            x = log_softmax(logits_student, dim=1)
            y = softmax(logits_teacher, dim=1)
            soft_loss = F.kl_div(x, y.detach(), reduction='batchmean')
            loss = soft_loss + hard_loss
            self.unlabeled_res_optimizer.zero_grad()
            loss.backward()
            self.unlabeled_res_optimizer.step()
        return copy.deepcopy(self.local_unlabeled_res.state_dict())

    def label_residual_res(self, args, data_client_labeled, global_labeled_params, global_labeled_res,
                           global_unlabeled_params, global_unlabeled_res):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.eval()
        self.local_labeled_res.load_state_dict(global_labeled_res)
        self.local_labeled_res.train()
        # distillation
        self.local_unlabeled_model.load_state_dict(global_unlabeled_params)
        self.local_unlabeled_model.eval()
        self.local_unlabeled_res.load_state_dict(global_unlabeled_res)
        self.local_unlabeled_res.eval()
        for epoch in range(args.num_epochs_label_distillation):
            total_indices_labeled = [i for i in range(len(data_client_labeled))]
            batch_indices_labeled = self.random_state.choice(total_indices_labeled,
                                                             args.batch_size_label_distillation, replace=False)
            images = []
            labels = []
            for idx in batch_indices_labeled:
                image, label = data_client_labeled[idx]
                images.append(image)
                label = torch.tensor(label)
                labels.append(label)
            images = torch.stack(images, dim=0)
            labels = torch.stack(labels, dim=0)
            images, labels = images.to(self.device), labels.to(self.device)

            _, logits1 = self.local_unlabeled_model(images)
            _, logits2 = self.local_unlabeled_res(images)
            _, logits3 = self.local_labeled_model(images)
            logits_teacher = logits1 + logits2 - logits3
            # soft_loss
            _, logits_student = self.local_labeled_res(images)
            hard_loss = self.criterion(logits_student+logits3.detach(), labels)
            x = log_softmax(logits_student / 2, dim=1)
            y = softmax(logits_teacher / 2, dim=1)
            soft_loss = F.kl_div(x, y.detach(), reduction='batchmean')
            loss = soft_loss + hard_loss
            self.labeled_res_optimizer.zero_grad()
            loss.backward()
            self.labeled_res_optimizer.step()
        return copy.deepcopy(self.local_labeled_res.state_dict())


def partition_train(list_label2indices: list, ipc):
    list_label2indices_labeled = []
    list_label2indices_unlabeled = []

    for indices in list_label2indices:
        idx_shuffle = np.random.permutation(indices)
        list_label2indices_labeled.append(idx_shuffle[:ipc])
        list_label2indices_unlabeled.append(idx_shuffle[ipc:])
    return list_label2indices_labeled, list_label2indices_unlabeled


def HASSLE():
    args = args_parser()
    random_state = np.random.RandomState(args.seed)

    transform_train = transforms.Compose([
        transforms.RandomCrop(32, padding=4),
        transforms.RandomHorizontalFlip(),
        transforms.ToTensor(),
        transforms.Normalize(mean=(0.4914, 0.4822, 0.4465), std=(0.2471, 0.2435, 0.2616))
    ])
    transform_test = transforms.Compose([
        transforms.ToTensor(),
        transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    ])
    data_local_training = datasets.CIFAR10(args.path_cifar10, train=True, download=True, transform=None)
    data_global_test = datasets.CIFAR10(args.path_cifar10, train=False, transform=transform_test)

    # Distribute data
    list_label2indices = classify_label(data_local_training, args.num_classes)

    list_label2indices_labeled, list_label2indices_unlabeled = partition_train(list_label2indices, args.num_labeled)

    list_client2indices_labeled = [[]] * args.num_clients
    list_client2indices_unlabeled = [[]] * args.num_clients
    # only labeled data
    list_labeled = sampling_labeled_data_non_iid(args, data_local_training, list_label2indices_labeled,
                                                 args.num_labeled_clients, args.non_iid_alpha)
    for idx, list_one_labeled in enumerate(list_labeled):
        list_client2indices_labeled[idx] = list_one_labeled
    # labeled + unlabel
    list_unlabeled = sampling_unlabeled_data_non_iid(args, list_label2indices_unlabeled,
                                                     args.num_unlabeled_clients, args.non_iid_alpha)
    for idx, list_one_unlabeled in enumerate(list_unlabeled):
        list_client2indices_unlabeled[idx] = list_one_unlabeled
    show_clients_data_distribution(data_local_training, list_client2indices_labeled,
                                   list_client2indices_unlabeled, args.num_classes)
    global_model = Global()
    local_model = Local_Model()

    total_clients = list(range(args.num_clients))
    indices2data_labeled = Indices2Dataset_labeled(data_local_training)
    indices2data_unlabeled = Indices2Dataset_labeled(data_local_training)

    labeled_fedavg_acc = []
    unlabeled_fedavg_acc = []
    ensemble_fedavg_acc = []

    # the first residual model
    for r in tqdm(range(1, 2), desc='Server'):
        dict_global_labeled_params, dict_global_labeled_res, \
        dict_global_unlabeled_params, dict_global_unlabeled_res = global_model.download_params()
        online_clients = random_state.choice(total_clients, args.num_online_clients, replace=False)
        # two model
        list_dicts_local_labeled_res = []
        list_dicts_local_unlabeled_res = []
        list_nums_local_labeled_data = []
        list_nums_local_unlabeled_data = []
        for client in online_clients:
            # labeled data
            indices2data_labeled.load(list_client2indices_labeled[client])
            data_client_labeled = indices2data_labeled
            # unlabeled data
            indices2data_unlabeled.load(list_client2indices_unlabeled[client])
            data_client_unlabeled = indices2data_unlabeled
            # global unlabeled res model
            if len(data_client_unlabeled) != 0:
                list_nums_local_unlabeled_data.append(len(data_client_unlabeled))
                local_unlabeled_res = local_model.unlabel_residual_res(args, data_client_unlabeled,
                                                                       copy.deepcopy(dict_global_labeled_params),
                                                                       copy.deepcopy(dict_global_labeled_res),
                                                                       copy.deepcopy(dict_global_unlabeled_params),
                                                                       copy.deepcopy(dict_global_unlabeled_res))

                list_dicts_local_unlabeled_res.append(copy.deepcopy(local_unlabeled_res))
            # global labeled res model
            if len(data_client_labeled) != 0:
                list_nums_local_labeled_data.append(len(data_client_labeled))
                local_labeled_res = local_model.label_residual_res(args, data_client_labeled,
                                                                   copy.deepcopy(dict_global_labeled_params),
                                                                   copy.deepcopy(dict_global_labeled_res),
                                                                   copy.deepcopy(dict_global_unlabeled_params),
                                                                   copy.deepcopy(dict_global_unlabeled_res))
                list_dicts_local_labeled_res.append(copy.deepcopy(local_labeled_res))
        # aggregation
        fedavg_labeled_res, fedavg_unlabeled_res = global_model.aggregation_res(list_dicts_local_labeled_res,
                                                                                list_nums_local_labeled_data,
                                                                                list_dicts_local_unlabeled_res,
                                                                                list_nums_local_unlabeled_data)
    # save global labeled/unlabeled params
    last_round_labeled_params = copy.deepcopy(dict_global_labeled_params)
    last_round_unlabeled_params = copy.deepcopy(dict_global_unlabeled_params)
    global_model.labeled_res.load_state_dict(fedavg_labeled_res)
    global_model.unlabeled_res.load_state_dict(fedavg_unlabeled_res)
    # training global model
    for r in tqdm(range(1, args.num_rounds + 1), desc='Server'):
        # two model
        dict_global_labeled_params, dict_global_labeled_res,\
        dict_global_unlabeled_params, dict_global_unlabeled_res = global_model.download_params()
        online_clients = random_state.choice(total_clients, args.num_online_clients, replace=False)
        # two branch
        list_dicts_local_labeled_params = []
        list_dicts_local_unlabeled_params = []
        list_dicts_local_labeled_res = []
        list_dicts_local_unlabeled_res = []

        list_nums_local_labeled_data = []
        list_nums_local_unlabeled_data = []
        for client in online_clients:
            # labeled data
            indices2data_labeled.load(list_client2indices_labeled[client])
            data_client_labeled = indices2data_labeled
            # unlabeled data
            indices2data_unlabeled.load(list_client2indices_unlabeled[client])
            data_client_unlabeled = indices2data_unlabeled
            # local training
            if len(data_client_unlabeled) != 0:
                list_nums_local_unlabeled_data.append(len(data_client_unlabeled))
                local_unlabeled_res = local_model.unlabel_residual_res(args, data_client_unlabeled,
                                                                       copy.deepcopy(last_round_labeled_params),
                                                                       copy.deepcopy(dict_global_labeled_res),
                                                                       copy.deepcopy(dict_global_unlabeled_params),
                                                                       copy.deepcopy(dict_global_unlabeled_res))
                list_dicts_local_unlabeled_res.append(copy.deepcopy(local_unlabeled_res))
                local_unlabeled_params = local_model.pseudo_regularize_training(args, data_client_unlabeled,
                                                                                copy.deepcopy(last_round_labeled_params),
                                                                                copy.deepcopy(dict_global_labeled_res),
                                                                                copy.deepcopy(dict_global_unlabeled_params))

                list_dicts_local_unlabeled_params.append(copy.deepcopy(local_unlabeled_params))

            if len(data_client_labeled) != 0:
                list_nums_local_labeled_data.append(len(data_client_labeled))
                local_labeled_res = local_model.label_residual_res(args, data_client_labeled,
                                                                   copy.deepcopy(dict_global_labeled_params),
                                                                   copy.deepcopy(dict_global_labeled_res),
                                                                   copy.deepcopy(last_round_unlabeled_params),
                                                                   copy.deepcopy(dict_global_unlabeled_res))
                list_dicts_local_labeled_res.append(copy.deepcopy(local_labeled_res))

                local_labeled_params = local_model.personalized_regularize_train(args, data_client_labeled,
                                                                                 copy.deepcopy(dict_global_labeled_params),
                                                                                 copy.deepcopy(dict_global_unlabeled_params))
                list_dicts_local_labeled_params.append(copy.deepcopy(local_labeled_params))

        fedavg_labeled_res, fedavg_unlabeled_res = global_model.aggregation_res(list_dicts_local_labeled_res,
                                                                                list_nums_local_labeled_data,
                                                                                list_dicts_local_unlabeled_res,
                                                                                list_nums_local_unlabeled_data)

        fedavg_labeled_params, fedavg_unlabeled_params = global_model.initialize_for_model_fusion(list_dicts_local_labeled_params,
                                                                                                  list_nums_local_labeled_data,
                                                                                                  list_dicts_local_unlabeled_params,
                                                                                                  list_nums_local_unlabeled_data)
        # eval
        one_labeled_fedavg_acc, one_unlabeled_fedavg_acc, \
        one_ensemble_fedavg_acc = global_model.global_eval(copy.deepcopy(last_round_labeled_params),
                                                           copy.deepcopy(fedavg_labeled_res),
                                                           copy.deepcopy(last_round_unlabeled_params),
                                                           copy.deepcopy(fedavg_unlabeled_res),
                                                           data_global_test, args.batch_size_test)
        labeled_fedavg_acc.append(one_labeled_fedavg_acc)
        unlabeled_fedavg_acc.append(one_unlabeled_fedavg_acc)
        ensemble_fedavg_acc.append(one_ensemble_fedavg_acc)

        global_model.labeled_model.load_state_dict(fedavg_labeled_params)
        global_model.unlabeled_model.load_state_dict(fedavg_unlabeled_params)

        # save model params for the next round
        last_round_labeled_params = copy.deepcopy(dict_global_labeled_params)
        last_round_unlabeled_params = copy.deepcopy(dict_global_unlabeled_params)

        if r % 10 == 0:
            print(labeled_fedavg_acc)
            print(unlabeled_fedavg_acc)
            print(ensemble_fedavg_acc)


if __name__ == '__main__':
    torch.manual_seed(7)  # cpu
    torch.cuda.manual_seed(7)  # gpu
    np.random.seed(7)  # numpy
    random.seed(7)  # random and transforms
    torch.backends.cudnn.deterministic = True  # cudnn
    args = args_parser()
    HASSLE()


==> figure/HASSLE-main/HASSLE-main/options.py <==
# -*-coding:utf-8-*-
import argparse
import os


def args_parser():
    parser = argparse.ArgumentParser()
    path_dir = os.path.dirname(__file__)
    parser.add_argument('--path_cifar10', type=str, default="/home/a1/桌面/NIPS'22/Semi_test/data/CIFAR10/")
    parser.add_argument('--path_cifar100', type=str, default="/home/a1/桌面/NIPS'22/Semi_test/data/CIFAR100/")
    parser.add_argument('--path_fmnist', type=str, default="/home/a1/桌面/NIPS'22/Semi_test/data/FMNIST/")
    parser.add_argument('--num_classes', type=int, default=10)
    parser.add_argument('--num_clients', type=int, default=20)
    parser.add_argument('--num_online_clients', type=int, default=8)
    parser.add_argument('--num_rounds', type=int, default=200)
    parser.add_argument('--num_epochs_label_training', type=int, default=10)  #
    parser.add_argument('--batch_size_local_labeled', type=int, default=128)
    # distillation
    parser.add_argument('--batch_size_test', type=int, default=500)
    parser.add_argument('--lr_local_training', type=float, default=0.1)
    parser.add_argument('--device', type=str, default='cuda')
    parser.add_argument('--non_iid_alpha', type=float, default=0.1)
    parser.add_argument('--seed', type=int, default=7)
    parser.add_argument('--sampling_annotation_heterogeneity', type=bool, default=True)
    args = parser.parse_args()
    return args


==> figure/HASSLE-main/Model/resnet8.py <==
from torchvision.models import resnet18, resnet34, resnet50, resnet101, resnet152
from torch.nn import Module, Conv2d, Linear, MaxPool2d
import math
import torch.nn as nn
import copy
import torch
from torchsummary import summary


class ResNetBase(nn.Module):
    def _decide_num_classes(self):
        if self.dataset == "cifar10" or self.dataset == "svhn":
            return 10
        elif self.dataset == "cifar100":
            return 100
        elif "imagenet" in self.dataset:
            return 1000
        elif "femnist" == self.dataset:
            return 62

    def _weight_initialization(self):
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                n = m.kernel_size[0] * m.kernel_size[1] * m.out_channels
                m.weight.data.normal_(0, math.sqrt(2.0 / n))
            elif isinstance(m, nn.BatchNorm2d):
                m.weight.data.fill_(1)
                m.bias.data.zero_()

    def _make_block(
        self, block_fn, planes, block_num, stride=1, group_norm_num_groups=None
    ):
        downsample = None
        if stride != 1 or self.inplanes != planes * block_fn.expansion:
            downsample = nn.Sequential(
                nn.Conv2d(
                    self.inplanes,
                    planes * block_fn.expansion,
                    kernel_size=1,
                    stride=stride,
                    bias=False,
                ),
                norm2d(group_norm_num_groups, planes=planes * block_fn.expansion),
            )

        layers = []
        layers.append(
            block_fn(
                in_planes=self.inplanes,
                out_planes=planes,
                stride=stride,
                downsample=downsample,
                group_norm_num_groups=group_norm_num_groups,
            )
        )
        self.inplanes = planes * block_fn.expansion

        for _ in range(1, block_num):
            layers.append(
                block_fn(
                    in_planes=self.inplanes,
                    out_planes=planes,
                    group_norm_num_groups=group_norm_num_groups,
                )
            )
        return nn.Sequential(*layers)

    def train(self, mode=True):
        super(ResNetBase, self).train(mode)

        if self.freeze_bn:
            for m in self.modules():
                if isinstance(m, nn.BatchNorm2d):
                    m.eval()
                    if self.freeze_bn_affine:
                        m.weight.requires_grad = False
                        m.bias.requires_grad = False


def norm2d(group_norm_num_groups, planes):
    if group_norm_num_groups is not None and group_norm_num_groups > 0:
        # group_norm_num_groups == planes -> InstanceNorm
        # group_norm_num_groups == 1 -> LayerNorm
        return nn.GroupNorm(group_norm_num_groups, planes)
    else:
        return nn.BatchNorm2d(planes)


class Bottleneck(nn.Module):
    """
    [1 * 1, x]
    [3 * 3, x]
    [1 * 1, x * 4]
    """

    expansion = 4

    def __init__(
        self,
        in_planes,
        out_planes,
        stride=1,
        downsample=None,
        group_norm_num_groups=None,
    ):
        super(Bottleneck, self).__init__()
        self.conv1 = nn.Conv2d(
            in_channels=in_planes, out_channels=out_planes, kernel_size=1, bias=False
        )
        self.bn1 = norm2d(group_norm_num_groups, planes=out_planes)

        self.conv2 = nn.Conv2d(
            in_channels=out_planes,
            out_channels=out_planes,
            kernel_size=3,
            stride=stride,
            padding=1,
            bias=False,
        )
        self.bn2 = norm2d(group_norm_num_groups, planes=out_planes)

        self.conv3 = nn.Conv2d(
            in_channels=out_planes,
            out_channels=out_planes * 4,
            kernel_size=1,
            bias=False,
        )
        self.bn3 = norm2d(group_norm_num_groups, planes=out_planes * 4)
        self.relu = nn.ReLU(inplace=True)

        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out += residual
        out = self.relu(out)

        return out


def conv3x3(in_planes, out_planes, stride=1):
    "3x3 convolution with padding."
    return nn.Conv2d(
        in_channels=in_planes,
        out_channels=out_planes,
        kernel_size=3,
        stride=stride,
        padding=1,
        bias=False,
    )



class BasicBlock(nn.Module):
    """
    [3 * 3, 64]
    [3 * 3, 64]
    """

    expansion = 1

    def __init__(
        self,
        in_planes,
        out_planes,
        stride=1,
        downsample=None,
        group_norm_num_groups=None,
    ):
        super(BasicBlock, self).__init__()
        self.conv1 = conv3x3(in_planes, out_planes, stride)
        self.bn1 = norm2d(group_norm_num_groups, planes=out_planes)
        self.relu = nn.ReLU(inplace=True)

        self.conv2 = conv3x3(out_planes, out_planes)
        self.bn2 = norm2d(group_norm_num_groups, planes=out_planes)

        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out += residual
        out = self.relu(out)

        return out


class ResNet_cifar(ResNetBase):
    def __init__(
        self,
        resnet_size=8,
        scaling=4,
        save_activations=False,
        group_norm_num_groups=None,
        freeze_bn=False,
        freeze_bn_affine=False,
        num_classes=10
    ):
        super(ResNet_cifar, self).__init__()
        self.freeze_bn = freeze_bn
        self.freeze_bn_affine = freeze_bn_affine


        # define Model.
        if resnet_size % 6 != 2:
            raise ValueError("resnet_size must be 6n + 2:", resnet_size)
        block_nums = (resnet_size - 2) // 6
        block_fn = Bottleneck if resnet_size >= 44 else BasicBlock

        # decide the num of classes.
        self.num_classes = num_classes

        # define layers.
        assert int(16 * scaling) > 0
        self.inplanes = int(16 * scaling)
        self.conv1 = nn.Conv2d(
            in_channels=3,
            out_channels=(16 * scaling),
            kernel_size=3,
            stride=1,
            padding=1,
            bias=False,
        )
        self.bn1 = norm2d(group_norm_num_groups, planes=int(16 * scaling))
        self.relu = nn.ReLU(inplace=True)

        self.layer1 = self._make_block(
            block_fn=block_fn,
            planes=int(16 * scaling),
            block_num=block_nums,
            group_norm_num_groups=group_norm_num_groups,
        )
        self.layer2 = self._make_block(
            block_fn=block_fn,
            planes=int(32 * scaling),
            block_num=block_nums,
            stride=2,
            group_norm_num_groups=group_norm_num_groups,
        )
        self.layer3 = self._make_block(
            block_fn=block_fn,
            planes=int(64 * scaling),
            block_num=block_nums,
            stride=2,
            group_norm_num_groups=group_norm_num_groups,
        )

        self.avgpool = nn.AvgPool2d(kernel_size=8)
        self.classifier = nn.Linear(
            in_features=int(64 * scaling * block_fn.expansion),
            out_features=self.num_classes,
        )

        # weight initialization based on layer type.
        self._weight_initialization()

        # a placeholder for activations in the intermediate layers.
        self.save_activations = save_activations
        self.activations = None

    def forward(self, x):
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)

        x = self.layer1(x)
        activation1 = x
        x = self.layer2(x)
        activation2 = x
        x = self.layer3(x)
        activation3 = x
        x = self.avgpool(x)
        x = x.view(x.size(0), -1)

        feature = x

        y = self.classifier(x)

        if self.save_activations:
            self.activations = [activation1, activation2, activation3]

        return feature, y



==> figure/HASSLE-main/main.py <==
from torchvision import datasets
from torchvision.transforms import transforms
from options import args_parser
from Dataset.dataset import classify_label, show_clients_data_distribution, Indices2Dataset_labeled
import numpy as np
from torch import max, eq, no_grad
from torch.optim import SGD
from torch.nn import CrossEntropyLoss
from Model.resnet8 import ResNet_cifar
from tqdm import tqdm
import copy
import torch
import random
from torch.utils.data import DataLoader
import torch.nn.functional as F
from torch.nn.functional import softmax, log_softmax
from Dataset.dataset import sampling_unlabeled_data_non_iid, \
    sampling_labeled_data_non_iid


class Global(object):
    def __init__(self):
        args = args_parser()
        self.labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                  save_activations=False, group_norm_num_groups=None,
                                  freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.labeled_model.to(args.device)
        self.unlabeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                          save_activations=False, group_norm_num_groups=None,
                                          freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.unlabeled_model.to(args.device)

        self.labeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                        save_activations=False, group_norm_num_groups=None,
                                        freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.labeled_res.to(args.device)
        self.unlabeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                        save_activations=False, group_norm_num_groups=None,
                                        freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.unlabeled_res.to(args.device)

        self.device = args.device
        self.num_classes = args.num_classes

    def initialize_for_model_fusion(self, list_dicts_local_labeled_params, list_nums_local_labeled_data,
                                    list_dicts_local_unlabeled_params, list_nums_local_unlabeled_data):
        fedavg_global_labeled_params = copy.deepcopy(list_dicts_local_labeled_params[0])
        fedavg_global_unlabeled_params = copy.deepcopy(list_dicts_local_unlabeled_params[0])
        for name_param in list_dicts_local_labeled_params[0]:
            list_values_param = []
            for dict_local_params, num_local_data in zip(list_dicts_local_labeled_params, list_nums_local_labeled_data):
                list_values_param.append(dict_local_params[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_labeled_data)
            fedavg_global_labeled_params[name_param] = value_global_param

        # unlabeled params
        for name_param in list_dicts_local_unlabeled_params[0]:
            list_values_param = []
            for dict_local_params, num_local_data in zip(list_dicts_local_unlabeled_params, list_nums_local_unlabeled_data):
                list_values_param.append(dict_local_params[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_unlabeled_data)
            fedavg_global_unlabeled_params[name_param] = value_global_param
        return fedavg_global_labeled_params, fedavg_global_unlabeled_params

    def aggregation_res(self, list_dicts_local_labeled_res, list_nums_local_labeled_data,
                        list_dicts_local_unlabeled_res, list_nums_local_unlabeled_data):
        global_labeled_res = copy.deepcopy(list_dicts_local_labeled_res[0])
        for name_param in list_dicts_local_labeled_res[0]:
            list_values_param = []
            for dict_local_res, num_local_data in zip(list_dicts_local_labeled_res, list_nums_local_labeled_data):
                list_values_param.append(dict_local_res[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_labeled_data)
            global_labeled_res[name_param] = value_global_param

        global_unlabeled_res = copy.deepcopy(list_dicts_local_unlabeled_res[0])
        for name_param in list_dicts_local_unlabeled_res[0]:
            list_values_param = []
            for dict_local_res, num_local_data in zip(list_dicts_local_unlabeled_res, list_nums_local_unlabeled_data):
                list_values_param.append(dict_local_res[name_param] * num_local_data)
            value_global_param = sum(list_values_param) / sum(list_nums_local_unlabeled_data)
            global_unlabeled_res[name_param] = value_global_param
        return global_labeled_res, global_unlabeled_res

    def fedavg_labeled_eval(self, fedavg_labeled_params, fedavg_labeled_res, data_test, batch_size_test):
        self.labeled_model.load_state_dict(fedavg_labeled_params)
        self.labeled_model.eval()
        self.labeled_res.load_state_dict(fedavg_labeled_res)
        self.labeled_res.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs1 = self.labeled_model(images)
                _, outputs2 = self.labeled_res(images)
                outputs_all = outputs1 + outputs2
                _, predicts = max(outputs_all, -1)
                num_corrects += sum(eq(predicts.cpu(), labels.cpu())).item()
            accuracy = num_corrects / len(data_test)
        return accuracy

    def fedavg_unlabeled_eval(self, fedavg_unlabled_params, fedavg_unlabled_res, data_test, batch_size_test):
        self.unlabeled_model.load_state_dict(fedavg_unlabled_params)
        self.unlabeled_model.eval()
        self.unlabeled_res.load_state_dict(fedavg_unlabled_res)
        self.unlabeled_res.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs1 = self.unlabeled_model(images)
                _, outputs2 = self.unlabeled_res(images)
                outputs_all = outputs1 + outputs2
                _, predicts = max(outputs_all, -1)
                num_corrects += sum(eq(predicts.cpu(), labels.cpu())).item()
            accuracy = num_corrects / len(data_test)
        return accuracy

    def global_eval(self, fedavg_labeled_params, fedavg_labeled_res, fedavg_unlabeled_params, fedavg_unlabeled_res,
                    data_test, batch_size_test):
        self.labeled_model.load_state_dict(fedavg_labeled_params)
        self.labeled_model.eval()
        self.labeled_res.load_state_dict(fedavg_labeled_res)
        self.labeled_res.eval()
        self.unlabeled_model.load_state_dict(fedavg_unlabeled_params)
        self.unlabeled_model.eval()
        self.unlabeled_res.load_state_dict(fedavg_unlabeled_res)
        self.unlabeled_res.eval()
        with no_grad():
            test_loader = DataLoader(data_test, batch_size_test)
            num_corrects_label = 0
            num_corrects_unlabel = 0
            num_corrects_ensemble = 0
            for data_batch in test_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs1_label = self.labeled_model(images)
                _, outputs2_label = self.labeled_res(images)
                outputs_label = outputs1_label + outputs2_label
                _, predicts_label = max(outputs_label, -1)
                num_corrects_label += sum(eq(predicts_label.cpu(), labels.cpu())).item()
                # unlabel
                _, outputs1_unlabel = self.unlabeled_model(images)
                _, outputs2_unlabel = self.unlabeled_res(images)
                outputs_unlabel = outputs1_unlabel + outputs2_unlabel
                _, predicts_unlabel = max(outputs_unlabel, -1)
                num_corrects_unlabel += sum(eq(predicts_unlabel.cpu(), labels.cpu())).item()
                # ensemble
                ensemble_logits = (outputs_label + outputs_unlabel) / 2
                _, predicts_ensemble = max(ensemble_logits, -1)
                num_corrects_ensemble += sum(eq(predicts_ensemble.cpu(), labels.cpu())).item()
            accuracy_label = num_corrects_label / len(data_test)
            accuracy_unlabel = num_corrects_unlabel / len(data_test)
            accuracy_ensemble = num_corrects_ensemble / len(data_test)
        return accuracy_label, accuracy_unlabel, accuracy_ensemble

    def download_params(self):
        return copy.deepcopy(self.labeled_model.state_dict()), copy.deepcopy(self.labeled_res.state_dict()), \
               copy.deepcopy(self.unlabeled_model.state_dict()), copy.deepcopy(self.unlabeled_res.state_dict())


class Local_Model(object):
    def __init__(self):
        args = args_parser()
        self.local_labeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_labeled_model.to(args.device)
        self.local_unlabeled_model = ResNet_cifar(resnet_size=8, scaling=4,
                                                    save_activations=False, group_norm_num_groups=None,
                                                    freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_unlabeled_model.to(args.device)

        # for learning residual knowledge
        self.local_labeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_labeled_res.to(args.device)
        self.local_unlabeled_res = ResNet_cifar(resnet_size=8, scaling=4,
                                                save_activations=False, group_norm_num_groups=None,
                                                freeze_bn=False, freeze_bn_affine=False, num_classes=args.num_classes)
        self.local_unlabeled_res.to(args.device)

        self.device = args.device
        self.random_state = np.random.RandomState(0)

        self.criterion = CrossEntropyLoss().to(args.device)
        self.labeled_optimizer = SGD(self.local_labeled_model.parameters(), lr=args.lr_local_training, momentum=0.9)
        self.unlabeled_optimizer = SGD(self.local_unlabeled_model.parameters(), lr=args.lr_local_training, momentum=0.9)
        self.labeled_res_optimizer = SGD(self.local_labeled_res.parameters(), lr=args.lr_distillation_training, momentum=0.9, weight_decay=0.0001)
        self.unlabeled_res_optimizer = SGD(self.local_unlabeled_res.parameters(), lr=args.lr_distillation_training, momentum=0.9, weight_decay=0.0001)

    def personalized_regularize_train(self, args, data_client_labeled,
                                      global_labeled_params, global_unlabeled_params):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.train()
        for epoch in range(args.num_epochs_label_training):
            data_loader = DataLoader(dataset=data_client_labeled,
                                     batch_size=args.batch_size_local_labeled,
                                     shuffle=True)
            for data_batch in data_loader:
                images, labels = data_batch
                images, labels = images.to(self.device), labels.to(self.device)
                _, outputs = self.local_labeled_model(images)
                loss1 = self.criterion(outputs, labels)
                loss2 = 0.0
                for name_param, params in self.local_labeled_model.named_parameters():
                    loss2 += torch.sum(((params - global_unlabeled_params[name_param]) ** 2) * 1)
                loss = loss1 + 0.001 * loss2
                self.labeled_optimizer.zero_grad()
                loss.backward()
                self.labeled_optimizer.step()
        return copy.deepcopy(self.local_labeled_model.state_dict())

    def pseudo_regularize_training(self, args, data_client_unlabeled, global_labeled_params,
                                   global_labeled_res, global_unlabeled_params):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.eval()
        self.local_labeled_res.load_state_dict(global_labeled_res)
        self.local_labeled_res.eval()
        self.local_unlabeled_model.load_state_dict(global_unlabeled_params)
        self.local_unlabeled_model.train()
        for epoch in range(args.num_epochs_unlabel_training):
            data_loader = DataLoader(dataset=data_client_unlabeled,
                                     batch_size=args.batch_size_local_unlabeled,
                                     shuffle=True)
            for data_batch in data_loader:
                images, _ = data_batch
                images = images.to(self.device)
                # pseudo_label
                _, outputs_u = self.local_labeled_model(images)
                _, outputs_u_res = self.local_labeled_res(images)
                outputs_all = outputs_u + outputs_u_res
                pseudo_label = torch.softmax(outputs_all.detach() / args.T, dim=-1)
                _, targets_u = torch.max(pseudo_label, dim=-1)
                _, outputs = self.local_unlabeled_model(images)
                loss1 = self.criterion(outputs, targets_u)
                loss2 = 0.0
                for name_param, params in self.local_unlabeled_model.named_parameters():
                    loss2 += torch.sum(((params - global_labeled_params[name_param]) ** 2) * 1)
                loss = loss1 + 0.001 * loss2
                self.unlabeled_optimizer.zero_grad()
                loss.backward()
                self.unlabeled_optimizer.step()
        return copy.deepcopy(self.local_unlabeled_model.state_dict())

    def unlabel_residual_res(self, args, data_client_unlabeled, global_labeled_params, global_labeled_res,
                             global_unlabeled_params, global_unlabeled_res):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.eval()
        self.local_labeled_res.load_state_dict(global_labeled_res)
        self.local_labeled_res.eval()
        # distillation
        self.local_unlabeled_model.load_state_dict(global_unlabeled_params)
        self.local_unlabeled_model.eval()
        self.local_unlabeled_res.load_state_dict(global_unlabeled_res)
        self.local_unlabeled_res.train()
        for epoch in range(args.num_epochs_unlabel_distillation):
            total_indices_unlabeled = [i for i in range(len(data_client_unlabeled))]
            batch_indices_unlabeled = self.random_state.choice(total_indices_unlabeled, args.batch_size_unlabel_distillation,
                                                             replace=False)
            images = []
            for idx in batch_indices_unlabeled:
                image, _ = data_client_unlabeled[idx]
                images.append(image)
            images = torch.stack(images, dim=0)
            images = images.to(self.device)
            # compute residual logits
            _, logits1 = self.local_labeled_model(images)
            _, logits2 = self.local_labeled_res(images)
            _, logits3 = self.local_unlabeled_model(images)
            logits_teacher = logits1 + logits2 - logits3
            _, logits_student = self.local_unlabeled_res(images)
            # hard loss
            outputs_all = logits1 + logits2
            pseudo_label = torch.softmax(outputs_all.detach() / args.T, dim=-1)
            _, targets_u = torch.max(pseudo_label, dim=-1)
            # model training
            # hard_loss = (F.cross_entropy(logits_student, targets_u, reduction='none') * mask).mean()
            hard_loss = self.criterion(logits_student + logits3.detach(), targets_u)
            # soft_loss
            x = log_softmax(logits_student, dim=1)
            y = softmax(logits_teacher, dim=1)
            soft_loss = F.kl_div(x, y.detach(), reduction='batchmean')
            loss = soft_loss + hard_loss
            self.unlabeled_res_optimizer.zero_grad()
            loss.backward()
            self.unlabeled_res_optimizer.step()
        return copy.deepcopy(self.local_unlabeled_res.state_dict())

    def label_residual_res(self, args, data_client_labeled, global_labeled_params, global_labeled_res,
                           global_unlabeled_params, global_unlabeled_res):
        self.local_labeled_model.load_state_dict(global_labeled_params)
        self.local_labeled_model.eval()
        self.local_labeled_res.load_state_dict(global_labeled_res)
        self.local_labeled_res.train()
        # distillation
        self.local_unlabeled_model.load_state_dict(global_unlabeled_params)
        self.local_unlabeled_model.eval()
        self.local_unlabeled_res.load_state_dict(global_unlabeled_res)
        self.local_unlabeled_res.eval()
        for epoch in range(args.num_epochs_label_distillation):
            total_indices_labeled = [i for i in range(len(data_client_labeled))]
            batch_indices_labeled = self.random_state.choice(total_indices_labeled,
                                                             args.batch_size_label_distillation, replace=False)
            images = []
            labels = []
            for idx in batch_indices_labeled:
                image, label = data_client_labeled[idx]
                images.append(image)
                label = torch.tensor(label)
                labels.append(label)
            images = torch.stack(images, dim=0)
            labels = torch.stack(labels, dim=0)
            images, labels = images.to(self.device), labels.to(self.device)

            _, logits1 = self.local_unlabeled_model(images)
            _, logits2 = self.local_unlabeled_res(images)
            _, logits3 = self.local_labeled_model(images)
            logits_teacher = logits1 + logits2 - logits3
            # soft_loss
            _, logits_student = self.local_labeled_res(images)
            hard_loss = self.criterion(logits_student+logits3.detach(), labels)
            x = log_softmax(logits_student / 2, dim=1)
            y = softmax(logits_teacher / 2, dim=1)
            soft_loss = F.kl_div(x, y.detach(), reduction='batchmean')
            loss = soft_loss + hard_loss
            self.labeled_res_optimizer.zero_grad()
            loss.backward()
            self.labeled_res_optimizer.step()
        return copy.deepcopy(self.local_labeled_res.state_dict())


def partition_train(list_label2indices: list, ipc):
    list_label2indices_labeled = []
    list_label2indices_unlabeled = []

    for indices in list_label2indices:
        idx_shuffle = np.random.permutation(indices)
        list_label2indices_labeled.append(idx_shuffle[:ipc])
        list_label2indices_unlabeled.append(idx_shuffle[ipc:])
    return list_label2indices_labeled, list_label2indices_unlabeled


def HASSLE():
    args = args_parser()
    random_state = np.random.RandomState(args.seed)

    transform_train = transforms.Compose([
        transforms.RandomCrop(32, padding=4),
        transforms.RandomHorizontalFlip(),
        transforms.ToTensor(),
        transforms.Normalize(mean=(0.4914, 0.4822, 0.4465), std=(0.2471, 0.2435, 0.2616))
    ])
    transform_test = transforms.Compose([
        transforms.ToTensor(),
        transforms.Normalize((0.4914, 0.4822, 0.4465), (0.2023, 0.1994, 0.2010)),
    ])
    data_local_training = datasets.CIFAR10(args.path_cifar10, train=True, download=True, transform=None)
    data_global_test = datasets.CIFAR10(args.path_cifar10, train=False, transform=transform_test)

    # Distribute data
    list_label2indices = classify_label(data_local_training, args.num_classes)

    list_label2indices_labeled, list_label2indices_unlabeled = partition_train(list_label2indices, args.num_labeled)

    list_client2indices_labeled = [[]] * args.num_clients
    list_client2indices_unlabeled = [[]] * args.num_clients
    # only labeled data
    list_labeled = sampling_labeled_data_non_iid(args, data_local_training, list_label2indices_labeled,
                                                 args.num_labeled_clients, args.non_iid_alpha)
    for idx, list_one_labeled in enumerate(list_labeled):
        list_client2indices_labeled[idx] = list_one_labeled
    # labeled + unlabel
    list_unlabeled = sampling_unlabeled_data_non_iid(args, list_label2indices_unlabeled,
                                                     args.num_unlabeled_clients, args.non_iid_alpha)
    for idx, list_one_unlabeled in enumerate(list_unlabeled):
        list_client2indices_unlabeled[idx] = list_one_unlabeled
    show_clients_data_distribution(data_local_training, list_client2indices_labeled,
                                   list_client2indices_unlabeled, args.num_classes)
    global_model = Global()
    local_model = Local_Model()

    total_clients = list(range(args.num_clients))
    indices2data_labeled = Indices2Dataset_labeled(data_local_training)
    indices2data_unlabeled = Indices2Dataset_labeled(data_local_training)

    labeled_fedavg_acc = []
    unlabeled_fedavg_acc = []
    ensemble_fedavg_acc = []

    # the first residual model
    for r in tqdm(range(1, 2), desc='Server'):
        dict_global_labeled_params, dict_global_labeled_res, \
        dict_global_unlabeled_params, dict_global_unlabeled_res = global_model.download_params()
        online_clients = random_state.choice(total_clients, args.num_online_clients, replace=False)
        # two model
        list_dicts_local_labeled_res = []
        list_dicts_local_unlabeled_res = []
        list_nums_local_labeled_data = []
        list_nums_local_unlabeled_data = []
        for client in online_clients:
            # labeled data
            indices2data_labeled.load(list_client2indices_labeled[client])
            data_client_labeled = indices2data_labeled
            # unlabeled data
            indices2data_unlabeled.load(list_client2indices_unlabeled[client])
            data_client_unlabeled = indices2data_unlabeled
            # global unlabeled res model
            if len(data_client_unlabeled) != 0:
                list_nums_local_unlabeled_data.append(len(data_client_unlabeled))
                local_unlabeled_res = local_model.unlabel_residual_res(args, data_client_unlabeled,
                                                                       copy.deepcopy(dict_global_labeled_params),
                                                                       copy.deepcopy(dict_global_labeled_res),
                                                                       copy.deepcopy(dict_global_unlabeled_params),
                                                                       copy.deepcopy(dict_global_unlabeled_res))

                list_dicts_local_unlabeled_res.append(copy.deepcopy(local_unlabeled_res))
            # global labeled res model
            if len(data_client_labeled) != 0:
                list_nums_local_labeled_data.append(len(data_client_labeled))
                local_labeled_res = local_model.label_residual_res(args, data_client_labeled,
                                                                   copy.deepcopy(dict_global_labeled_params),
                                                                   copy.deepcopy(dict_global_labeled_res),
                                                                   copy.deepcopy(dict_global_unlabeled_params),
                                                                   copy.deepcopy(dict_global_unlabeled_res))
                list_dicts_local_labeled_res.append(copy.deepcopy(local_labeled_res))
        # aggregation
        fedavg_labeled_res, fedavg_unlabeled_res = global_model.aggregation_res(list_dicts_local_labeled_res,
                                                                                list_nums_local_labeled_data,
                                                                                list_dicts_local_unlabeled_res,
                                                                                list_nums_local_unlabeled_data)
    # save global labeled/unlabeled params
    last_round_labeled_params = copy.deepcopy(dict_global_labeled_params)
    last_round_unlabeled_params = copy.deepcopy(dict_global_unlabeled_params)
    global_model.labeled_res.load_state_dict(fedavg_labeled_res)
    global_model.unlabeled_res.load_state_dict(fedavg_unlabeled_res)
    # training global model
    for r in tqdm(range(1, args.num_rounds + 1), desc='Server'):
        # two model
        dict_global_labeled_params, dict_global_labeled_res,\
        dict_global_unlabeled_params, dict_global_unlabeled_res = global_model.download_params()
        online_clients = random_state.choice(total_clients, args.num_online_clients, replace=False)
        # two branch
        list_dicts_local_labeled_params = []
        list_dicts_local_unlabeled_params = []
        list_dicts_local_labeled_res = []
        list_dicts_local_unlabeled_res = []

        list_nums_local_labeled_data = []
        list_nums_local_unlabeled_data = []
        for client in online_clients:
            # labeled data
            indices2data_labeled.load(list_client2indices_labeled[client])
            data_client_labeled = indices2data_labeled
            # unlabeled data
            indices2data_unlabeled.load(list_client2indices_unlabeled[client])
            data_client_unlabeled = indices2data_unlabeled
            # local training
            if len(data_client_unlabeled) != 0:
                list_nums_local_unlabeled_data.append(len(data_client_unlabeled))
                local_unlabeled_res = local_model.unlabel_residual_res(args, data_client_unlabeled,
                                                                       copy.deepcopy(last_round_labeled_params),
                                                                       copy.deepcopy(dict_global_labeled_res),
                                                                       copy.deepcopy(dict_global_unlabeled_params),
                                                                       copy.deepcopy(dict_global_unlabeled_res))
                list_dicts_local_unlabeled_res.append(copy.deepcopy(local_unlabeled_res))
                local_unlabeled_params = local_model.pseudo_regularize_training(args, data_client_unlabeled,
                                                                                copy.deepcopy(last_round_labeled_params),
                                                                                copy.deepcopy(dict_global_labeled_res),
                                                                                copy.deepcopy(dict_global_unlabeled_params))

                list_dicts_local_unlabeled_params.append(copy.deepcopy(local_unlabeled_params))

            if len(data_client_labeled) != 0:
                list_nums_local_labeled_data.append(len(data_client_labeled))
                local_labeled_res = local_model.label_residual_res(args, data_client_labeled,
                                                                   copy.deepcopy(dict_global_labeled_params),
                                                                   copy.deepcopy(dict_global_labeled_res),
                                                                   copy.deepcopy(last_round_unlabeled_params),
                                                                   copy.deepcopy(dict_global_unlabeled_res))
                list_dicts_local_labeled_res.append(copy.deepcopy(local_labeled_res))

                local_labeled_params = local_model.personalized_regularize_train(args, data_client_labeled,
                                                                                 copy.deepcopy(dict_global_labeled_params),
                                                                                 copy.deepcopy(dict_global_unlabeled_params))
                list_dicts_local_labeled_params.append(copy.deepcopy(local_labeled_params))

        fedavg_labeled_res, fedavg_unlabeled_res = global_model.aggregation_res(list_dicts_local_labeled_res,
                                                                                list_nums_local_labeled_data,
                                                                                list_dicts_local_unlabeled_res,
                                                                                list_nums_local_unlabeled_data)

        fedavg_labeled_params, fedavg_unlabeled_params = global_model.initialize_for_model_fusion(list_dicts_local_labeled_params,
                                                                                                  list_nums_local_labeled_data,
                                                                                                  list_dicts_local_unlabeled_params,
                                                                                                  list_nums_local_unlabeled_data)
        # eval
        one_labeled_fedavg_acc, one_unlabeled_fedavg_acc, \
        one_ensemble_fedavg_acc = global_model.global_eval(copy.deepcopy(last_round_labeled_params),
                                                           copy.deepcopy(fedavg_labeled_res),
                                                           copy.deepcopy(last_round_unlabeled_params),
                                                           copy.deepcopy(fedavg_unlabeled_res),
                                                           data_global_test, args.batch_size_test)
        labeled_fedavg_acc.append(one_labeled_fedavg_acc)
        unlabeled_fedavg_acc.append(one_unlabeled_fedavg_acc)
        ensemble_fedavg_acc.append(one_ensemble_fedavg_acc)

        global_model.labeled_model.load_state_dict(fedavg_labeled_params)
        global_model.unlabeled_model.load_state_dict(fedavg_unlabeled_params)

        # save model params for the next round
        last_round_labeled_params = copy.deepcopy(dict_global_labeled_params)
        last_round_unlabeled_params = copy.deepcopy(dict_global_unlabeled_params)

        if r % 10 == 0:
            print(labeled_fedavg_acc)
            print(unlabeled_fedavg_acc)
            print(ensemble_fedavg_acc)


if __name__ == '__main__':
    torch.manual_seed(7)  # cpu
    torch.cuda.manual_seed(7)  # gpu
    np.random.seed(7)  # numpy
    random.seed(7)  # random and transforms
    torch.backends.cudnn.deterministic = True  # cudnn
    args = args_parser()
    HASSLE()


==> figure/HASSLE-main/options.py <==
# -*-coding:utf-8-*-
import argparse
import os


def args_parser():
    parser = argparse.ArgumentParser()
    path_dir = os.path.dirname(__file__)
    parser.add_argument('--path_cifar10', type=str, default=os.path.join(path_dir, 'data/CIFAR10/'))
    parser.add_argument('--path_cifar100', type=str, default=os.path.join(path_dir, 'data/CIFAR100/'))
    parser.add_argument('--path_fmnist', type=str, default=os.path.join(path_dir, 'data/FMNIST/'))
    parser.add_argument('--num_classes', type=int, default=10)
    parser.add_argument('--num_clients', type=int, default=20)
    parser.add_argument('--num_online_clients', type=int, default=8)
    parser.add_argument('--num_labeled_clients', type=int, default=10)
    parser.add_argument('--num_unlabeled_clients', type=int, default=19)
    parser.add_argument('--num_rounds', type=int, default=200)
    parser.add_argument('--num_epochs_label_training', type=int, default=10)  #
    parser.add_argument('--num_epochs_unlabel_training', type=int, default=10)
    parser.add_argument('--batch_size_local_labeled', type=int, default=128)
    parser.add_argument('--batch_size_local_unlabeled', type=int, default=128)
    # distillation
    parser.add_argument('--num_epochs_label_distillation', type=int, default=100)  #
    parser.add_argument('--num_epochs_unlabel_distillation', type=int, default=100)
    parser.add_argument('--batch_size_label_distillation', type=int, default=128)
    parser.add_argument('--batch_size_unlabel_distillation', type=int, default=128)
    parser.add_argument('--num_labeled', type=int, default=500)
    parser.add_argument('--batch_size_test', type=int, default=500)
    parser.add_argument('--lr_local_training', type=float, default=0.1)
    parser.add_argument('--lr_distillation_training', type=float, default=0.1)
    parser.add_argument('--device', type=str, default='cuda')
    parser.add_argument('--non_iid_alpha', type=float, default=1)
    parser.add_argument('--seed', type=int, default=7)
    parser.add_argument('--sampling_annotation_heterogeneity', type=bool, default=True)
    args = parser.parse_args()
    return args

